Neutron detection and application with a novel 3D-projection scintillator tracker in the future long-baseline neutrino oscillation experiments

Neutrino oscillation experiments require a precise measurement of the neutrino energy. However, the kinematic detection of the final-state neutron in the neutrino interaction is missing in current neutrino oscillation experiments. The missing neutron kinematic detection results in a feed-down of the detected neutrino energy compared to the true neutrino energy. A novel 3D\textcolor{black}{-}projection scintillator tracker, which consists of roughly ten million active cubes covered with an optical reflector, is capable of measuring the neutron kinetic energy and direction on an event-by-event basis using the time-of-flight technique thanks to the fast timing, fine granularity, and high light yield. The $\bar{\nu}_{\mu}$ interactions tend to produce neutrons in the final state. By inferring the neutron kinetic energy, the $\bar{\nu}_{\mu}$ energy can be reconstructed better, allowing a tighter incoming neutrino flux constraint. This paper shows the detector's ability to reconstruct neutron kinetic energy and the $\bar{\nu}_{\mu}$ flux constraint achieved by selecting the charged-current interactions without mesons or protons in the final state.

==> images/Ecal.C <==
void Ecal()
{
gROOT->SetStyle("Plain");
     gStyle->SetTitleBorderSize(0);
     gStyle->SetOptStat("");
     gStyle->SetLabelFont(102,"");
     gStyle->SetLabelSize(0.06,"");
     gStyle->SetLabelFont(102,"xyz");
     gStyle->SetLabelSize(0.04,"xyz");
     gStyle->SetLabelOffset(0.001,"x");
     gStyle->SetLabelOffset(0.01,"y");
     gStyle->SetTitleFont(42,"xyz");
     gStyle->SetTitleFontSize(0.06);
     gStyle->SetTitleFont(42);
     gStyle->SetTitleSize(0.06,"xyz");
     gStyle->SetTitleOffset(0.9,"x");
     gStyle->SetTitleOffset(1.2,"y");
     gStyle->SetStripDecimals(kFALSE);
     gStyle->SetPadLeftMargin(0.15);
     gStyle->SetPadBottomMargin(0.15);
     gStyle->SetStatW(0.35);
     gStyle->SetStatH(0.25);
     gStyle->SetPadTickX(kTRUE);
     gStyle->SetPadTickY(kTRUE);
     gStyle->SetPalette(1);
     gStyle->SetNumberContours(99);
     gStyle->SetHistLineWidth(2);
     gStyle->SetFrameLineWidth(2);
     gStyle->SetFuncWidth(2);
     gStyle->SetStatFont(42);
     gStyle->SetOptFit(0);
     gStyle->SetOptStat(0);
     gStyle->SetOptStat(000000);
//=========Macro generated from canvas: c1/Histogram Drawing Options
//=========  (Tue Jun 14 14:35:24 2022) by ROOT version 6.20/02
   TCanvas *c1 = new TCanvas("c1", "Histogram Drawing Options",0,0,700,500);
   gStyle->SetOptStat(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.15);
   c1->SetBottomMargin(0.15);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad1
   TPad *pad1 = new TPad("pad1", "pad1",0.03,0.32,0.97,0.98);
   pad1->Draw();
   pad1->cd();
   pad1->Range(-903.6144,-0.01109809,5120.482,0.04921315);
   pad1->SetFillColor(0);
   pad1->SetBorderMode(0);
   pad1->SetBorderSize(2);
   pad1->SetTickx(1);
   pad1->SetTicky(1);
   pad1->SetLeftMargin(0.15);
   pad1->SetRightMargin(0.02);
   pad1->SetBottomMargin(0.15);
   pad1->SetFrameLineWidth(2);
   pad1->SetFrameBorderMode(0);
   pad1->SetFrameLineWidth(2);
   pad1->SetFrameBorderMode(0);
   
   TH1F *h190__10 = new TH1F("h190__10","",50,0,5000);
   h190__10->SetBinContent(2,4.089812e-05);
   h190__10->SetBinContent(3,0.0005725737);
   h190__10->SetBinContent(4,0.001717721);
   h190__10->SetBinContent(5,0.003639933);
   h190__10->SetBinContent(6,0.008425013);
   h190__10->SetBinContent(7,0.0130874);
   h190__10->SetBinContent(8,0.01685003);
   h190__10->SetBinContent(9,0.02028547);
   h190__10->SetBinContent(10,0.02343462);
   h190__10->SetBinContent(11,0.0283833);
   h190__10->SetBinContent(12,0.02821971);
   h190__10->SetBinContent(13,0.03067359);
   h190__10->SetBinContent(14,0.03100078);
   h190__10->SetBinContent(15,0.03169604);
   h190__10->SetBinContent(16,0.03251401);
   h190__10->SetBinContent(17,0.03652202);
   h190__10->SetBinContent(18,0.03599035);
   h190__10->SetBinContent(19,0.03676741);
   h190__10->SetBinContent(20,0.03975298);
   h190__10->SetBinContent(21,0.03864872);
   h190__10->SetBinContent(22,0.03807615);
   h190__10->SetBinContent(23,0.03868962);
   h190__10->SetBinContent(24,0.03815795);
   h190__10->SetBinContent(25,0.03660382);
   h190__10->SetBinContent(26,0.03594945);
   h190__10->SetBinContent(27,0.03603125);
   h190__10->SetBinContent(28,0.03349556);
   h190__10->SetBinContent(29,0.03226862);
   h190__10->SetBinContent(30,0.02871048);
   h190__10->SetBinContent(31,0.02817881);
   h190__10->SetBinContent(32,0.02592941);
   h190__10->SetBinContent(33,0.02331193);
   h190__10->SetBinContent(34,0.0196311);
   h190__10->SetBinContent(35,0.01856775);
   h190__10->SetBinContent(36,0.01774978);
   h190__10->SetBinContent(37,0.01537769);
   h190__10->SetBinContent(38,0.01357818);
   h190__10->SetBinContent(39,0.01071531);
   h190__10->SetBinContent(40,0.008629504);
   h190__10->SetBinContent(41,0.00805693);
   h190__10->SetBinContent(42,0.00609382);
   h190__10->SetBinContent(43,0.00588933);
   h190__10->SetBinContent(44,0.00543945);
   h190__10->SetBinContent(45,0.003639933);
   h190__10->SetBinContent(46,0.003844423);
   h190__10->SetBinContent(47,0.00261748);
   h190__10->SetBinContent(48,0.002331193);
   h190__10->SetBinContent(49,0.002331193);
   h190__10->SetBinContent(50,0.001881314);
   h190__10->SetBinContent(51,0.04061184);
   h190__10->SetBinError(2,4.089812e-05);
   h190__10->SetBinError(3,0.0001530268);
   h190__10->SetBinError(4,0.0002650501);
   h190__10->SetBinError(5,0.0003858321);
   h190__10->SetBinError(6,0.0005869985);
   h190__10->SetBinError(7,0.0007316079);
   h190__10->SetBinError(8,0.0008301412);
   h190__10->SetBinError(9,0.0009108444);
   h190__10->SetBinError(10,0.0009789955);
   h190__10->SetBinError(11,0.001077415);
   h190__10->SetBinError(12,0.001074306);
   h190__10->SetBinError(13,0.001120041);
   h190__10->SetBinError(14,0.001125999);
   h190__10->SetBinError(15,0.001138556);
   h190__10->SetBinError(16,0.001153153);
   h190__10->SetBinError(17,0.001222163);
   h190__10->SetBinError(18,0.001213234);
   h190__10->SetBinError(19,0.001226262);
   h190__10->SetBinError(20,0.001275077);
   h190__10->SetBinError(21,0.001257243);
   h190__10->SetBinError(22,0.001247895);
   h190__10->SetBinError(23,0.001257908);
   h190__10->SetBinError(24,0.001249235);
   h190__10->SetBinError(25,0.001223531);
   h190__10->SetBinError(26,0.001212545);
   h190__10->SetBinError(27,0.001213924);
   h190__10->SetBinError(28,0.00117043);
   h190__10->SetBinError(29,0.001148793);
   h190__10->SetBinError(30,0.001083607);
   h190__10->SetBinError(31,0.001073527);
   h190__10->SetBinError(32,0.001029788);
   h190__10->SetBinError(33,0.0009764293);
   h190__10->SetBinError(34,0.000896033);
   h190__10->SetBinError(35,0.0008714276);
   h190__10->SetBinError(36,0.000852017);
   h190__10->SetBinError(37,0.000793044);
   h190__10->SetBinError(38,0.0007451993);
   h190__10->SetBinError(39,0.0006619939);
   h190__10->SetBinError(40,0.0005940795);
   h190__10->SetBinError(41,0.0005740325);
   h190__10->SetBinError(42,0.0004992252);
   h190__10->SetBinError(43,0.0004907775);
   h190__10->SetBinError(44,0.0004716602);
   h190__10->SetBinError(45,0.0003858321);
   h190__10->SetBinError(46,0.000396522);
   h190__10->SetBinError(47,0.000327185);
   h190__10->SetBinError(48,0.0003087741);
   h190__10->SetBinError(49,0.0003087741);
   h190__10->SetBinError(50,0.0002773846);
   h190__10->SetBinError(51,0.001288778);
   h190__10->SetEntries(25444);
   h190__10->SetStats(0);
   h190__10->SetLineWidth(2);
   h190__10->GetXaxis()->SetTitle("E_{#nu} [MeV]");
   h190__10->GetXaxis()->SetLabelFont(43);
   h190__10->GetXaxis()->SetLabelOffset(0.001);
   h190__10->GetXaxis()->SetLabelSize(14);
   h190__10->GetXaxis()->SetTitleSize(14);
   h190__10->GetXaxis()->SetTitleOffset(2);
   h190__10->GetXaxis()->SetTitleFont(43);
   h190__10->GetYaxis()->SetTitle("Normalized distrib");
   h190__10->GetYaxis()->SetLabelFont(43);
   h190__10->GetYaxis()->SetLabelOffset(0.01);
   h190__10->GetYaxis()->SetLabelSize(14);
   h190__10->GetYaxis()->SetTitleSize(14);
   h190__10->GetYaxis()->SetTitleOffset(2);
   h190__10->GetYaxis()->SetTitleFont(43);
   h190__10->GetZaxis()->SetLabelFont(102);
   h190__10->GetZaxis()->SetLabelSize(0.04);
   h190__10->GetZaxis()->SetTitleSize(0.06);
   h190__10->GetZaxis()->SetTitleOffset(1);
   h190__10->GetZaxis()->SetTitleFont(42);
   h190__10->Draw("");
   
   TH1F *h191__11 = new TH1F("h191__11","Ecal {process == 0 && clusterPID == 0 && Z == 1}",50,0,5000);
   h191__11->SetBinContent(2,0.0002235636);
   h191__11->SetBinContent(3,0.0006706908);
   h191__11->SetBinContent(4,0.00312989);
   h191__11->SetBinContent(5,0.006259781);
   h191__11->SetBinContent(6,0.008942544);
   h191__11->SetBinContent(7,0.01699083);
   h191__11->SetBinContent(8,0.01833222);
   h191__11->SetBinContent(9,0.0196736);
   h191__11->SetBinContent(10,0.02615694);
   h191__11->SetBinContent(11,0.02436843);
   h191__11->SetBinContent(12,0.02794545);
   h191__11->SetBinContent(13,0.02727476);
   h191__11->SetBinContent(14,0.03420523);
   h191__11->SetBinContent(15,0.02973396);
   h191__11->SetBinContent(16,0.02995752);
   h191__11->SetBinContent(17,0.03822938);
   h191__11->SetBinContent(18,0.03219316);
   h191__11->SetBinContent(19,0.0337581);
   h191__11->SetBinContent(20,0.03800581);
   h191__11->SetBinContent(21,0.03733512);
   h191__11->SetBinContent(22,0.04024145);
   h191__11->SetBinContent(23,0.03509948);
   h191__11->SetBinContent(24,0.03979432);
   h191__11->SetBinContent(25,0.03398167);
   h191__11->SetBinContent(26,0.03532305);
   h191__11->SetBinContent(27,0.04068857);
   h191__11->SetBinContent(28,0.03398167);
   h191__11->SetBinContent(29,0.0270512);
   h191__11->SetBinContent(30,0.02727476);
   h191__11->SetBinContent(31,0.02794545);
   h191__11->SetBinContent(32,0.02660407);
   h191__11->SetBinContent(33,0.02034429);
   h191__11->SetBinContent(34,0.0196736);
   h191__11->SetBinContent(35,0.02392131);
   h191__11->SetBinContent(36,0.01922647);
   h191__11->SetBinContent(37,0.01453163);
   h191__11->SetBinContent(38,0.01408451);
   h191__11->SetBinContent(39,0.01028393);
   h191__11->SetBinContent(40,0.01073105);
   h191__11->SetBinContent(41,0.008942544);
   h191__11->SetBinContent(42,0.00558909);
   h191__11->SetBinContent(43,0.003800581);
   h191__11->SetBinContent(44,0.006706908);
   h191__11->SetBinContent(45,0.007154035);
   h191__11->SetBinContent(46,0.003353454);
   h191__11->SetBinContent(47,0.003353454);
   h191__11->SetBinContent(48,0.002682763);
   h191__11->SetBinContent(49,0.001564945);
   h191__11->SetBinContent(50,0.002682763);
   h191__11->SetBinContent(51,0.1553767);
   h191__11->SetBinError(2,0.0002235636);
   h191__11->SetBinError(3,0.0003872235);
   h191__11->SetBinError(4,0.0008364984);
   h191__11->SetBinError(5,0.001182987);
   h191__11->SetBinError(6,0.00141394);
   h191__11->SetBinError(7,0.001948982);
   h191__11->SetBinError(8,0.002024455);
   h191__11->SetBinError(9,0.002097213);
   h191__11->SetBinError(10,0.00241821);
   h191__11->SetBinError(11,0.002334073);
   h191__11->SetBinError(12,0.002499517);
   h191__11->SetBinError(13,0.002469341);
   h191__11->SetBinError(14,0.002765329);
   h191__11->SetBinError(15,0.002578261);
   h191__11->SetBinError(16,0.002587936);
   h191__11->SetBinError(17,0.002923473);
   h191__11->SetBinError(18,0.002682763);
   h191__11->SetBinError(19,0.002747196);
   h191__11->SetBinError(20,0.002914913);
   h191__11->SetBinError(21,0.002889078);
   h191__11->SetBinError(22,0.00299942);
   h191__11->SetBinError(23,0.002801244);
   h191__11->SetBinError(24,0.00298271);
   h191__11->SetBinError(25,0.002756277);
   h191__11->SetBinError(26,0.002810151);
   h191__11->SetBinError(27,0.003016038);
   h191__11->SetBinError(28,0.002756277);
   h191__11->SetBinError(29,0.0024592);
   h191__11->SetBinError(30,0.002469341);
   h191__11->SetBinError(31,0.002499517);
   h191__11->SetBinError(32,0.002438791);
   h191__11->SetBinError(33,0.002132661);
   h191__11->SetBinError(34,0.002097213);
   h191__11->SetBinError(35,0.00231256);
   h191__11->SetBinError(36,0.002073244);
   h191__11->SetBinError(37,0.001802427);
   h191__11->SetBinError(38,0.001774481);
   h191__11->SetBinError(39,0.001516282);
   h191__11->SetBinError(40,0.001548894);
   h191__11->SetBinError(41,0.00141394);
   h191__11->SetBinError(42,0.001117818);
   h191__11->SetBinError(43,0.0009217764);
   h191__11->SetBinError(44,0.001224508);
   h191__11->SetBinError(45,0.001264667);
   h191__11->SetBinError(46,0.0008658581);
   h191__11->SetBinError(47,0.0008658581);
   h191__11->SetBinError(48,0.000774447);
   h191__11->SetBinError(49,0.0005914937);
   h191__11->SetBinError(50,0.000774447);
   h191__11->SetBinError(51,0.005893774);
   h191__11->SetEntries(5168);
   h191__11->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h191__11->SetLineColor(ci);
   h191__11->SetLineWidth(2);
   h191__11->GetXaxis()->SetLabelFont(102);
   h191__11->GetXaxis()->SetLabelOffset(0.001);
   h191__11->GetXaxis()->SetLabelSize(0.04);
   h191__11->GetXaxis()->SetTitleSize(0.06);
   h191__11->GetXaxis()->SetTitleOffset(0.9);
   h191__11->GetXaxis()->SetTitleFont(42);
   h191__11->GetYaxis()->SetLabelFont(102);
   h191__11->GetYaxis()->SetLabelOffset(0.01);
   h191__11->GetYaxis()->SetLabelSize(0.04);
   h191__11->GetYaxis()->SetTitleSize(0.06);
   h191__11->GetYaxis()->SetTitleOffset(1.2);
   h191__11->GetYaxis()->SetTitleFont(42);
   h191__11->GetZaxis()->SetLabelFont(102);
   h191__11->GetZaxis()->SetLabelSize(0.04);
   h191__11->GetZaxis()->SetTitleSize(0.06);
   h191__11->GetZaxis()->SetTitleOffset(1);
   h191__11->GetZaxis()->SetTitleFont(42);
   h191__11->Draw("same");
   
   TH1F *h192__12 = new TH1F("h192__12","Ecal +46  {process == 0 && clusterPID == 0 && Z == 6}",50,0,5000);
   h192__12->SetBinContent(3,0.0005705808);
   h192__12->SetBinContent(4,0.001426452);
   h192__12->SetBinContent(5,0.005249344);
   h192__12->SetBinContent(6,0.008444597);
   h192__12->SetBinContent(7,0.01295219);
   h192__12->SetBinContent(8,0.01734566);
   h192__12->SetBinContent(9,0.02076914);
   h192__12->SetBinContent(10,0.02362205);
   h192__12->SetBinContent(11,0.02738788);
   h192__12->SetBinContent(12,0.02961315);
   h192__12->SetBinContent(13,0.03121077);
   h192__12->SetBinContent(14,0.0303549);
   h192__12->SetBinContent(15,0.03149606);
   h192__12->SetBinContent(16,0.03520484);
   h192__12->SetBinContent(17,0.03663129);
   h192__12->SetBinContent(18,0.03486249);
   h192__12->SetBinContent(19,0.03982654);
   h192__12->SetBinContent(20,0.03919891);
   h192__12->SetBinContent(21,0.03628894);
   h192__12->SetBinContent(22,0.03931302);
   h192__12->SetBinContent(23,0.03782951);
   h192__12->SetBinContent(24,0.03623188);
   h192__12->SetBinContent(25,0.03594659);
   h192__12->SetBinContent(26,0.0332078);
   h192__12->SetBinContent(27,0.03463426);
   h192__12->SetBinContent(28,0.0328084);
   h192__12->SetBinContent(29,0.03218076);
   h192__12->SetBinContent(30,0.0303549);
   h192__12->SetBinContent(31,0.02710259);
   h192__12->SetBinContent(32,0.02367911);
   h192__12->SetBinContent(33,0.02208148);
   h192__12->SetBinContent(34,0.02008445);
   h192__12->SetBinContent(35,0.01803035);
   h192__12->SetBinContent(36,0.01540568);
   h192__12->SetBinContent(37,0.01609038);
   h192__12->SetBinContent(38,0.01300924);
   h192__12->SetBinContent(39,0.0112975);
   h192__12->SetBinContent(40,0.008786945);
   h192__12->SetBinContent(41,0.008558713);
   h192__12->SetBinContent(42,0.007931074);
   h192__12->SetBinContent(43,0.006219331);
   h192__12->SetBinContent(44,0.005762867);
   h192__12->SetBinContent(45,0.00536346);
   h192__12->SetBinContent(46,0.003708776);
   h192__12->SetBinContent(47,0.003480543);
   h192__12->SetBinContent(48,0.002738788);
   h192__12->SetBinContent(49,0.00239644);
   h192__12->SetBinContent(50,0.003309369);
   h192__12->SetBinContent(51,0.1564533);
   h192__12->SetBinError(3,0.0001804335);
   h192__12->SetBinError(4,0.0002852904);
   h192__12->SetBinError(5,0.0005472819);
   h192__12->SetBinError(6,0.0006941416);
   h192__12->SetBinError(7,0.0008596667);
   h192__12->SetBinError(8,0.0009948417);
   h192__12->SetBinError(9,0.001088599);
   h192__12->SetBinError(10,0.00116096);
   h192__12->SetBinError(11,0.00125008);
   h192__12->SetBinError(12,0.001299873);
   h192__12->SetBinError(13,0.001334476);
   h192__12->SetBinError(14,0.001316052);
   h192__12->SetBinError(15,0.001340561);
   h192__12->SetBinError(16,0.001417293);
   h192__12->SetBinError(17,0.001445722);
   h192__12->SetBinError(18,0.001410385);
   h192__12->SetBinError(19,0.001507457);
   h192__12->SetBinError(20,0.001495531);
   h192__12->SetBinError(21,0.00143895);
   h192__12->SetBinError(22,0.001497707);
   h192__12->SetBinError(23,0.001469176);
   h192__12->SetBinError(24,0.001437818);
   h192__12->SetBinError(25,0.001432147);
   h192__12->SetBinError(26,0.001376508);
   h192__12->SetBinError(27,0.001405761);
   h192__12->SetBinError(28,0.001368205);
   h192__12->SetBinError(29,0.001355054);
   h192__12->SetBinError(30,0.001316052);
   h192__12->SetBinError(31,0.001243552);
   h192__12->SetBinError(32,0.001162362);
   h192__12->SetBinError(33,0.001122465);
   h192__12->SetBinError(34,0.001070505);
   h192__12->SetBinError(35,0.001014287);
   h192__12->SetBinError(36,0.00093756);
   h192__12->SetBinError(37,0.0009581682);
   h192__12->SetBinError(38,0.0008615582);
   h192__12->SetBinError(39,0.0008028784);
   h192__12->SetBinError(40,0.0007080722);
   h192__12->SetBinError(41,0.000698816);
   h192__12->SetBinError(42,0.0006727049);
   h192__12->SetBinError(43,0.0005957039);
   h192__12->SetBinError(44,0.0005734267);
   h192__12->SetBinError(45,0.0005531987);
   h192__12->SetBinError(46,0.000460017);
   h192__12->SetBinError(47,0.0004456379);
   h192__12->SetBinError(48,0.00039531);
   h192__12->SetBinError(49,0.0003697787);
   h192__12->SetBinError(50,0.0004345414);
   h192__12->SetBinError(51,0.002987796);
   h192__12->SetEntries(20268);
   h192__12->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   h192__12->SetLineColor(ci);
   h192__12->SetLineWidth(2);
   h192__12->GetXaxis()->SetLabelFont(102);
   h192__12->GetXaxis()->SetLabelOffset(0.001);
   h192__12->GetXaxis()->SetLabelSize(0.04);
   h192__12->GetXaxis()->SetTitleSize(0.06);
   h192__12->GetXaxis()->SetTitleOffset(0.9);
   h192__12->GetXaxis()->SetTitleFont(42);
   h192__12->GetYaxis()->SetLabelFont(102);
   h192__12->GetYaxis()->SetLabelOffset(0.01);
   h192__12->GetYaxis()->SetLabelSize(0.04);
   h192__12->GetYaxis()->SetTitleSize(0.06);
   h192__12->GetYaxis()->SetTitleOffset(1.2);
   h192__12->GetYaxis()->SetTitleFont(42);
   h192__12->GetZaxis()->SetLabelFont(102);
   h192__12->GetZaxis()->SetLabelSize(0.04);
   h192__12->GetZaxis()->SetTitleSize(0.06);
   h192__12->GetZaxis()->SetTitleOffset(1);
   h192__12->GetZaxis()->SetTitleFont(42);
   h192__12->Draw("same");
   
   TLegend *leg = new TLegend(0.86,0.7,0.98,0.9,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h190","E_{#nu} true","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("h191","Ecal H","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("h192","Ecal C","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   pad1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: pad2
   TPad *pad2 = new TPad("pad2", "pad2",0.03,0.02,0.97,0.32);
   pad2->Draw();
   pad2->cd();
   pad2->Range(-903.6144,-0.01714286,5120.482,0.01142857);
   pad2->SetFillColor(0);
   pad2->SetBorderMode(0);
   pad2->SetBorderSize(2);
   pad2->SetTickx(1);
   pad2->SetTicky(1);
   pad2->SetLeftMargin(0.15);
   pad2->SetRightMargin(0.02);
   pad2->SetTopMargin(0.05);
   pad2->SetBottomMargin(0.25);
   pad2->SetFrameLineWidth(2);
   pad2->SetFrameBorderMode(0);
   pad2->SetFrameLineWidth(2);
   pad2->SetFrameBorderMode(0);
   
   TH1F *h191__13 = new TH1F("h191__13","",50,0,5000);
   h191__13->SetBinContent(2,0.0001826655);
   h191__13->SetBinContent(3,9.811705e-05);
   h191__13->SetBinContent(4,0.001412169);
   h191__13->SetBinContent(5,0.002619848);
   h191__13->SetBinContent(6,0.0005175313);
   h191__13->SetBinContent(7,0.003903434);
   h191__13->SetBinContent(8,0.001482189);
   h191__13->SetBinContent(9,-0.0006118715);
   h191__13->SetBinContent(10,0.002722317);
   h191__13->SetBinContent(11,-0.004014865);
   h191__13->SetBinContent(12,-0.0002742559);
   h191__13->SetBinContent(13,-0.003398832);
   h191__13->SetBinContent(14,0.003204456);
   h191__13->SetBinContent(15,-0.001962084);
   h191__13->SetBinContent(16,-0.002556482);
   h191__13->SetBinContent(17,0.001707353);
   h191__13->SetBinContent(18,-0.003797188);
   h191__13->SetBinContent(19,-0.003009308);
   h191__13->SetBinContent(20,-0.001747161);
   h191__13->SetBinContent(21,-0.001313604);
   h191__13->SetBinContent(22,0.002165299);
   h191__13->SetBinContent(23,-0.00359014);
   h191__13->SetBinContent(24,0.001636375);
   h191__13->SetBinContent(25,-0.002622154);
   h191__13->SetBinContent(26,-0.0006264001);
   h191__13->SetBinContent(27,0.004657328);
   h191__13->SetBinContent(28,0.000486102);
   h191__13->SetBinContent(29,-0.005217422);
   h191__13->SetBinContent(30,-0.001435723);
   h191__13->SetBinContent(31,-0.0002333578);
   h191__13->SetBinContent(32,0.0006746594);
   h191__13->SetBinContent(33,-0.002967643);
   h191__13->SetBinContent(34,4.249811e-05);
   h191__13->SetBinContent(35,0.005353557);
   h191__13->SetBinContent(36,0.001476685);
   h191__13->SetBinContent(37,-0.00084606);
   h191__13->SetBinContent(38,0.0005063303);
   h191__13->SetBinContent(39,-0.000431383);
   h191__13->SetBinContent(40,0.002101549);
   h191__13->SetBinContent(41,0.0008856142);
   h191__13->SetBinContent(42,-0.0005047298);
   h191__13->SetBinContent(43,-0.002088748);
   h191__13->SetBinContent(44,0.001267458);
   h191__13->SetBinContent(45,0.003514102);
   h191__13->SetBinContent(46,-0.0004909693);
   h191__13->SetBinContent(47,0.0007359744);
   h191__13->SetBinContent(48,0.0003515701);
   h191__13->SetBinContent(49,-0.0007662479);
   h191__13->SetBinContent(50,0.0008014495);
   h191__13->SetBinContent(51,0.1147649);
   h191__13->SetBinError(2,0.0002272737);
   h191__13->SetBinError(3,0.0004163643);
   h191__13->SetBinError(4,0.0008774857);
   h191__13->SetBinError(5,0.001244317);
   h191__13->SetBinError(6,0.001530946);
   h191__13->SetBinError(7,0.002081774);
   h191__13->SetBinError(8,0.002188047);
   h191__13->SetBinError(9,0.002286468);
   h191__13->SetBinError(10,0.002608864);
   h191__13->SetBinError(11,0.002570743);
   h191__13->SetBinError(12,0.00272061);
   h191__13->SetBinError(13,0.002711482);
   h191__13->SetBinError(14,0.002985786);
   h191__13->SetBinError(15,0.002818464);
   h191__13->SetBinError(16,0.002833227);
   h191__13->SetBinError(17,0.003168656);
   h191__13->SetBinError(18,0.002944343);
   h191__13->SetBinError(19,0.003008455);
   h191__13->SetBinError(20,0.003181594);
   h191__13->SetBinError(21,0.003150783);
   h191__13->SetBinError(22,0.003248656);
   h191__13->SetBinError(23,0.003070717);
   h191__13->SetBinError(24,0.003233752);
   h191__13->SetBinError(25,0.003015641);
   h191__13->SetBinError(26,0.00306059);
   h191__13->SetBinError(27,0.003251168);
   h191__13->SetBinError(28,0.00299449);
   h191__13->SetBinError(29,0.002714293);
   h191__13->SetBinError(30,0.002696636);
   h191__13->SetBinError(31,0.002720303);
   h191__13->SetBinError(32,0.002647294);
   h191__13->SetBinError(33,0.002345561);
   h191__13->SetBinError(34,0.002280609);
   h191__13->SetBinError(35,0.002471299);
   h191__13->SetBinError(36,0.002241489);
   h191__13->SetBinError(37,0.001969178);
   h191__13->SetBinError(38,0.001924605);
   h191__13->SetBinError(39,0.001654493);
   h191__13->SetBinError(40,0.001658916);
   h191__13->SetBinError(41,0.001526021);
   h191__13->SetBinError(42,0.001224232);
   h191__13->SetBinError(43,0.001044286);
   h191__13->SetBinError(44,0.001312206);
   h191__13->SetBinError(45,0.001322213);
   h191__13->SetBinError(46,0.000952334);
   h191__13->SetBinError(47,0.0009256135);
   h191__13->SetBinError(48,0.0008337324);
   h191__13->SetBinError(49,0.0006672377);
   h191__13->SetBinError(50,0.0008226241);
   h191__13->SetBinError(51,0.006033036);
   h191__13->SetMinimum(-0.01);
   h191__13->SetMaximum(0.01);
   h191__13->SetEntries(9.895302e-10);
   h191__13->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   h191__13->SetLineColor(ci);
   h191__13->SetLineWidth(2);
   h191__13->GetXaxis()->SetTitle("E_{#nu} [MeV]");
   h191__13->GetXaxis()->SetLabelFont(43);
   h191__13->GetXaxis()->SetLabelOffset(0.001);
   h191__13->GetXaxis()->SetLabelSize(14);
   h191__13->GetXaxis()->SetTitleSize(14);
   h191__13->GetXaxis()->SetTitleOffset(3.5);
   h191__13->GetXaxis()->SetTitleFont(43);
   h191__13->GetYaxis()->SetTitle("Residuals");
   h191__13->GetYaxis()->SetLabelFont(43);
   h191__13->GetYaxis()->SetLabelOffset(0.01);
   h191__13->GetYaxis()->SetLabelSize(14);
   h191__13->GetYaxis()->SetTitleSize(14);
   h191__13->GetYaxis()->SetTitleOffset(2);
   h191__13->GetYaxis()->SetTitleFont(43);
   h191__13->GetZaxis()->SetLabelFont(102);
   h191__13->GetZaxis()->SetLabelSize(0.04);
   h191__13->GetZaxis()->SetTitleSize(0.06);
   h191__13->GetZaxis()->SetTitleOffset(1);
   h191__13->GetZaxis()->SetTitleFont(42);
   h191__13->Draw("");
   
   TH1F *h192__14 = new TH1F("h192__14","Ecal +46  {process == 0 && clusterPID == 0 && Z == 6}",50,0,5000);
   h192__14->SetBinContent(2,-4.089812e-05);
   h192__14->SetBinContent(3,-1.992914e-06);
   h192__14->SetBinContent(4,-0.000291269);
   h192__14->SetBinContent(5,0.001609411);
   h192__14->SetBinContent(6,1.958385e-05);
   h192__14->SetBinContent(7,-0.0001352141);
   h192__14->SetBinContent(8,0.0004956312);
   h192__14->SetBinContent(9,0.0004836749);
   h192__14->SetBinContent(10,0.0001874231);
   h192__14->SetBinContent(11,-0.0009954162);
   h192__14->SetBinContent(12,0.001393441);
   h192__14->SetBinContent(13,0.0005371813);
   h192__14->SetBinContent(14,-0.0006458741);
   h192__14->SetBinContent(15,-0.000199981);
   h192__14->SetBinContent(16,0.002690833);
   h192__14->SetBinContent(17,0.0001092665);
   h192__14->SetBinContent(18,-0.001127858);
   h192__14->SetBinContent(19,0.00305913);
   h192__14->SetBinContent(20,-0.0005540699);
   h192__14->SetBinContent(21,-0.002359781);
   h192__14->SetBinContent(22,0.001236871);
   h192__14->SetBinContent(23,-0.0008601137);
   h192__14->SetBinContent(24,-0.001926064);
   h192__14->SetBinContent(25,-0.0006572269);
   h192__14->SetBinContent(26,-0.002741646);
   h192__14->SetBinContent(27,-0.001396988);
   h192__14->SetBinContent(28,-0.0006871633);
   h192__14->SetBinContent(29,-8.785725e-05);
   h192__14->SetBinContent(30,0.00164442);
   h192__14->SetBinContent(31,-0.001076218);
   h192__14->SetBinContent(32,-0.002250304);
   h192__14->SetBinContent(33,-0.00123045);
   h192__14->SetBinContent(34,0.0004533473);
   h192__14->SetBinContent(35,-0.0005373936);
   h192__14->SetBinContent(36,-0.002344102);
   h192__14->SetBinContent(37,0.0007126862);
   h192__14->SetBinContent(38,-0.0005689329);
   h192__14->SetBinContent(39,0.0005821921);
   h192__14->SetBinContent(40,0.000157441);
   h192__14->SetBinContent(41,0.0005017826);
   h192__14->SetBinContent(42,0.001837254);
   h192__14->SetBinContent(43,0.0003300016);
   h192__14->SetBinContent(44,0.0003234162);
   h192__14->SetBinContent(45,0.001723527);
   h192__14->SetBinContent(46,-0.0001356478);
   h192__14->SetBinContent(47,0.0008630634);
   h192__14->SetBinContent(48,0.000407595);
   h192__14->SetBinContent(49,6.52466e-05);
   h192__14->SetBinContent(50,0.001428055);
   h192__14->SetBinContent(51,0.1158414);
   h192__14->SetBinError(2,4.089812e-05);
   h192__14->SetBinError(3,0.0002365871);
   h192__14->SetBinError(4,0.0003894126);
   h192__14->SetBinError(5,0.0006696148);
   h192__14->SetBinError(6,0.0009090653);
   h192__14->SetBinError(7,0.001128839);
   h192__14->SetBinError(8,0.001295702);
   h192__14->SetBinError(9,0.001419396);
   h192__14->SetBinError(10,0.001518638);
   h192__14->SetBinError(11,0.00165031);
   h192__14->SetBinError(12,0.001686358);
   h192__14->SetBinError(13,0.001742217);
   h192__14->SetBinError(14,0.001732012);
   h192__14->SetBinError(15,0.00175881);
   h192__14->SetBinError(16,0.001827151);
   h192__14->SetBinError(17,0.001893091);
   h192__14->SetBinError(18,0.00186041);
   h192__14->SetBinError(19,0.00194323);
   h192__14->SetBinError(20,0.001965308);
   h192__14->SetBinError(21,0.001910821);
   h192__14->SetBinError(22,0.001949453);
   h192__14->SetBinError(23,0.001934118);
   h192__14->SetBinError(24,0.001904707);
   h192__14->SetBinError(25,0.001883632);
   h192__14->SetBinError(26,0.001834404);
   h192__14->SetBinError(27,0.001857357);
   h192__14->SetBinError(28,0.001800525);
   h192__14->SetBinError(29,0.001776485);
   h192__14->SetBinError(30,0.001704757);
   h192__14->SetBinError(31,0.001642828);
   h192__14->SetBinError(32,0.001552916);
   h192__14->SetBinError(33,0.00148773);
   h192__14->SetBinError(34,0.001396014);
   h192__14->SetBinError(35,0.001337222);
   h192__14->SetBinError(36,0.001266867);
   h192__14->SetBinError(37,0.001243787);
   h192__14->SetBinError(38,0.001139124);
   h192__14->SetBinError(39,0.001040601);
   h192__14->SetBinError(40,0.0009242818);
   h192__14->SetBinError(41,0.0009043545);
   h192__14->SetBinError(42,0.0008377098);
   h192__14->SetBinError(43,0.0007718327);
   h192__14->SetBinError(44,0.0007424833);
   h192__14->SetBinError(45,0.0006744592);
   h192__14->SetBinError(46,0.0006073264);
   h192__14->SetBinError(47,0.00055285);
   h192__14->SetBinError(48,0.0005016088);
   h192__14->SetBinError(49,0.0004817444);
   h192__14->SetBinError(50,0.0005155274);
   h192__14->SetBinError(51,0.003253901);
   h192__14->SetEntries(1.668368e-12);
   h192__14->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   h192__14->SetLineColor(ci);
   h192__14->SetLineWidth(2);
   h192__14->GetXaxis()->SetLabelFont(102);
   h192__14->GetXaxis()->SetLabelOffset(0.001);
   h192__14->GetXaxis()->SetLabelSize(0.04);
   h192__14->GetXaxis()->SetTitleSize(0.06);
   h192__14->GetXaxis()->SetTitleOffset(0.9);
   h192__14->GetXaxis()->SetTitleFont(42);
   h192__14->GetYaxis()->SetLabelFont(102);
   h192__14->GetYaxis()->SetLabelOffset(0.01);
   h192__14->GetYaxis()->SetLabelSize(0.04);
   h192__14->GetYaxis()->SetTitleSize(0.06);
   h192__14->GetYaxis()->SetTitleOffset(1.2);
   h192__14->GetYaxis()->SetTitleFont(42);
   h192__14->GetZaxis()->SetLabelFont(102);
   h192__14->GetZaxis()->SetLabelSize(0.04);
   h192__14->GetZaxis()->SetTitleSize(0.06);
   h192__14->GetZaxis()->SetTitleOffset(1);
   h192__14->GetZaxis()->SetTitleFont(42);
   h192__14->Draw("SAME");
   
   leg = new TLegend(0.78,0.7,0.98,0.95,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("h191","Ecal H residuals","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("h192","Ecal C residuals","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   pad2->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->SaveAs("Ecal.pdf");
}


==> images/Ecal_vs_dpt.C <==
void Ecal_vs_dpt()
{
//=========Macro generated from canvas: c1_n3/c1_n3
//=========  (Thu Mar 17 16:39:10 2022) by ROOT version 6.20/02
   gROOT->SetStyle("Plain");
     gStyle->SetTitleBorderSize(0);
     gStyle->SetOptStat("");
     gStyle->SetLabelFont(102,"");
     gStyle->SetLabelSize(0.06,"");
     gStyle->SetLabelFont(102,"xyz");
     gStyle->SetLabelSize(0.04,"xyz");
     gStyle->SetLabelOffset(0.001,"x");
     gStyle->SetLabelOffset(0.01,"y");
     gStyle->SetTitleFont(42,"xyz");
     gStyle->SetTitleFontSize(0.06);
     gStyle->SetTitleFont(42);
     gStyle->SetTitleSize(0.06,"xyz");
     gStyle->SetTitleOffset(0.9,"x");
     gStyle->SetTitleOffset(1.2,"y");
     gStyle->SetStripDecimals(kFALSE);
     gStyle->SetPadLeftMargin(0.15);
     gStyle->SetPadBottomMargin(0.15);
     gStyle->SetStatW(0.35);
     gStyle->SetStatH(0.25);
     gStyle->SetPadTickX(kTRUE);
     gStyle->SetPadTickY(kTRUE);
     gStyle->SetPalette(1);
     gStyle->SetNumberContours(99);
     gStyle->SetHistLineWidth(2);
     gStyle->SetFrameLineWidth(2);
     gStyle->SetFuncWidth(2);
     gStyle->SetStatFont(42);
     gStyle->SetOptFit(0);
     gStyle->SetOptStat(0);
     gStyle->SetOptStat(000000);
   TCanvas *c1_n3 = new TCanvas("c1_n3", "c1_n3",10,64,700,500);
   gStyle->SetOptStat(0);
   c1_n3->Range(-70,0.03034122,590,0.1178256);
   c1_n3->SetFillColor(0);
   c1_n3->SetBorderMode(0);
   c1_n3->SetBorderSize(2);
   c1_n3->SetFrameBorderMode(0);
   c1_n3->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t _fx5[49] = {
   20,
   30,
   40,
   50,
   60,
   70,
   80,
   90,
   100,
   110,
   120,
   130,
   140,
   150,
   160,
   170,
   180,
   190,
   200,
   210,
   220,
   230,
   240,
   250,
   260,
   270,
   280,
   290,
   300,
   310,
   320,
   330,
   340,
   350,
   360,
   370,
   380,
   390,
   400,
   410,
   420,
   430,
   440,
   450,
   460,
   470,
   480,
   490,
   500};
   Double_t _fy5[49] = {
   0.04961209,
   0.05030539,
   0.04990423,
   0.05050614,
   0.05408343,
   0.05386723,
   0.05628865,
   0.06143744,
   0.06298809,
   0.06457481,
   0.06616414,
   0.06609771,
   0.06732022,
   0.06826858,
   0.06899928,
   0.07116029,
   0.07263382,
   0.07369555,
   0.07450972,
   0.07534231,
   0.07568644,
   0.07624357,
   0.07752134,
   0.0783568,
   0.07999497,
   0.08068758,
   0.08216827,
   0.08349121,
   0.08492061,
   0.08583612,
   0.08779344,
   0.08889858,
   0.08988389,
   0.09101385,
   0.09228323,
   0.09325734,
   0.09449559,
   0.09527063,
   0.09591782,
   0.09684896,
   0.09750067,
   0.09850763,
   0.0994559,
   0.1005299,
   0.1018323,
   0.1028473,
   0.1041393,
   0.1052395,
   0.105896};
   TGraph *graph = new TGraph(49,_fx5,_fy5);
   graph->SetName("");
   graph->SetTitle("1.00 ns");
   graph->SetFillStyle(1000);
   graph->SetMarkerStyle(21);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","1.00 ns",100,0,548);
   Graph_Graph5->SetMinimum(0.04398371);
   Graph_Graph5->SetMaximum(0.1115243);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph5->SetLineColor(ci);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetTitleOffset(1);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetTitleOffset(1);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph5);
   
   multigraph->Add(graph,"");
   
   Double_t _fx6[49] = {
   20,
   30,
   40,
   50,
   60,
   70,
   80,
   90,
   100,
   110,
   120,
   130,
   140,
   150,
   160,
   170,
   180,
   190,
   200,
   210,
   220,
   230,
   240,
   250,
   260,
   270,
   280,
   290,
   300,
   310,
   320,
   330,
   340,
   350,
   360,
   370,
   380,
   390,
   400,
   410,
   420,
   430,
   440,
   450,
   460,
   470,
   480,
   490,
   500};
   Double_t _fy6[49] = {
   0.04664815,
   0.04757883,
   0.04890929,
   0.05324351,
   0.05426235,
   0.05475316,
   0.05696289,
   0.05782941,
   0.05914615,
   0.06144476,
   0.06394345,
   0.06430353,
   0.06586285,
   0.06596498,
   0.06766046,
   0.06959195,
   0.07084879,
   0.07199957,
   0.07308704,
   0.0729735,
   0.07418332,
   0.0755868,
   0.07641576,
   0.07724871,
   0.0782271,
   0.07857872,
   0.07950854,
   0.08040581,
   0.08124508,
   0.08279309,
   0.08436507,
   0.08528841,
   0.08547927,
   0.08671696,
   0.08840566,
   0.08893049,
   0.08988226,
   0.09104031,
   0.09217488,
   0.09280267,
   0.0932832,
   0.09420976,
   0.09518182,
   0.09604163,
   0.09723242,
   0.09830701,
   0.099228,
   0.1004378,
   0.1018224};
   graph = new TGraph(49,_fx6,_fy6);
   graph->SetName("");
   graph->SetTitle("0.75 ns");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(21);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","0.75 ns",100,0,548);
   Graph_Graph6->SetMinimum(0.04113072);
   Graph_Graph6->SetMaximum(0.1073398);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph6->SetLineColor(ci);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetTitleOffset(1);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetTitleOffset(1);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph6);
   
   multigraph->Add(graph,"");
   
   Double_t _fx7[49] = {
   20,
   30,
   40,
   50,
   60,
   70,
   80,
   90,
   100,
   110,
   120,
   130,
   140,
   150,
   160,
   170,
   180,
   190,
   200,
   210,
   220,
   230,
   240,
   250,
   260,
   270,
   280,
   290,
   300,
   310,
   320,
   330,
   340,
   350,
   360,
   370,
   380,
   390,
   400,
   410,
   420,
   430,
   440,
   450,
   460,
   470,
   480,
   490,
   500};
   Double_t _fy7[49] = {
   0.04227092,
   0.04471682,
   0.04735585,
   0.04847446,
   0.05194155,
   0.05309375,
   0.05490696,
   0.05564146,
   0.05782176,
   0.06002268,
   0.06079353,
   0.06102296,
   0.06074776,
   0.0621039,
   0.06375778,
   0.06492345,
   0.06691646,
   0.06813978,
   0.06940917,
   0.07009026,
   0.07128459,
   0.07202808,
   0.07390435,
   0.07471678,
   0.07536526,
   0.07620019,
   0.07687004,
   0.07813542,
   0.07930153,
   0.07983276,
   0.08068581,
   0.08214771,
   0.08329859,
   0.08431599,
   0.08519409,
   0.08623999,
   0.0868743,
   0.08747728,
   0.08928004,
   0.08999919,
   0.09076065,
   0.09184016,
   0.09267469,
   0.09333716,
   0.09453183,
   0.09580391,
   0.09723408,
   0.0988455,
   0.09971431};
   graph = new TGraph(49,_fx7,_fy7);
   graph->SetName("");
   graph->SetTitle("0.50 ns");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(21);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7","0.50 ns",100,0,548);
   Graph_Graph7->SetMinimum(0.03652658);
   Graph_Graph7->SetMaximum(0.1054586);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph7->SetLineColor(ci);
   Graph_Graph7->GetXaxis()->SetLabelFont(42);
   Graph_Graph7->GetXaxis()->SetTitleOffset(1);
   Graph_Graph7->GetXaxis()->SetTitleFont(42);
   Graph_Graph7->GetYaxis()->SetLabelFont(42);
   Graph_Graph7->GetYaxis()->SetTitleFont(42);
   Graph_Graph7->GetZaxis()->SetLabelFont(42);
   Graph_Graph7->GetZaxis()->SetTitleOffset(1);
   Graph_Graph7->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph7);
   
   multigraph->Add(graph,"");
   
   Double_t _fx8[49] = {
   20,
   30,
   40,
   50,
   60,
   70,
   80,
   90,
   100,
   110,
   120,
   130,
   140,
   150,
   160,
   170,
   180,
   190,
   200,
   210,
   220,
   230,
   240,
   250,
   260,
   270,
   280,
   290,
   300,
   310,
   320,
   330,
   340,
   350,
   360,
   370,
   380,
   390,
   400,
   410,
   420,
   430,
   440,
   450,
   460,
   470,
   480,
   490,
   500};
   Double_t _fy8[49] = {
   0.04279337,
   0.04416796,
   0.04497366,
   0.04540237,
   0.04758627,
   0.04966512,
   0.05028488,
   0.05047614,
   0.05309104,
   0.05481225,
   0.0569106,
   0.05733137,
   0.05761129,
   0.05906737,
   0.06077559,
   0.06250506,
   0.06348073,
   0.06515083,
   0.06623606,
   0.06674953,
   0.0679429,
   0.06902612,
   0.06946024,
   0.07081136,
   0.07214832,
   0.07278378,
   0.07401524,
   0.07503305,
   0.07582272,
   0.07680422,
   0.0782118,
   0.07929762,
   0.08028939,
   0.08105955,
   0.08193383,
   0.08245465,
   0.08303837,
   0.0840852,
   0.08458558,
   0.08508826,
   0.08608165,
   0.08661322,
   0.08734485,
   0.08871642,
   0.08963309,
   0.09033165,
   0.09117992,
   0.09233609,
   0.09322735};
   graph = new TGraph(49,_fx8,_fy8);
   graph->SetName("");
   graph->SetTitle("0.25 ns");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00ff00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(21);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","0.25 ns",100,0,548);
   Graph_Graph8->SetMinimum(0.03774997);
   Graph_Graph8->SetMaximum(0.09827075);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph8->SetLineColor(ci);
   Graph_Graph8->GetXaxis()->SetLabelFont(42);
   Graph_Graph8->GetXaxis()->SetTitleOffset(1);
   Graph_Graph8->GetXaxis()->SetTitleFont(42);
   Graph_Graph8->GetYaxis()->SetLabelFont(42);
   Graph_Graph8->GetYaxis()->SetTitleFont(42);
   Graph_Graph8->GetZaxis()->SetLabelFont(42);
   Graph_Graph8->GetZaxis()->SetTitleOffset(1);
   Graph_Graph8->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph8);
   
   multigraph->Add(graph,"");
   multigraph->Draw("ap");
   multigraph->GetXaxis()->SetLimits(-4, 524);
   multigraph->GetXaxis()->SetTitle("#deltap_{T} cut");
   multigraph->GetXaxis()->SetLabelFont(42);
   multigraph->GetXaxis()->SetTitleOffset(1);
   multigraph->GetXaxis()->SetTitleFont(42);
   multigraph->GetYaxis()->SetTitle("");
   multigraph->GetYaxis()->SetLabelFont(42);
   multigraph->GetYaxis()->SetTitleFont(42);
   multigraph->GetYaxis()->SetRangeUser(0.04, 0.10);
   
   TLegend *leg = new TLegend(0.15,0.70,0.40,0.90,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","1.00 ns","lpf");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","0.75 ns","lpf");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","0.50 ns","lpf");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","0.25 ns","lpf");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#00ff00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();

   c1_n3->Modified();
   c1_n3->cd();
   c1_n3->SetSelected(c1_n3);
   c1_n3->SaveAs("Ecal_vs_dpt.pdf");
}


==> images/Elep_vs_dpt.C <==
void Elep_vs_dpt()
{
//=========Macro generated from canvas: c1_n2/c1_n2
//=========  (Thu Mar 17 16:39:10 2022) by ROOT version 6.20/02
   gROOT->SetStyle("Plain");
     gStyle->SetTitleBorderSize(0);
     gStyle->SetOptStat("");
     gStyle->SetLabelFont(102,"");
     gStyle->SetLabelSize(0.06,"");
     gStyle->SetLabelFont(102,"xyz");
     gStyle->SetLabelSize(0.04,"xyz");
     gStyle->SetLabelOffset(0.001,"x");
     gStyle->SetLabelOffset(0.01,"y");
     gStyle->SetTitleFont(42,"xyz");
     gStyle->SetTitleFontSize(0.06);
     gStyle->SetTitleFont(42);
     gStyle->SetTitleSize(0.06,"xyz");
     gStyle->SetTitleOffset(0.9,"x");
     gStyle->SetTitleOffset(1.2,"y");
     gStyle->SetStripDecimals(kFALSE);
     gStyle->SetPadLeftMargin(0.15);
     gStyle->SetPadBottomMargin(0.15);
     gStyle->SetStatW(0.35);
     gStyle->SetStatH(0.25);
     gStyle->SetPadTickX(kTRUE);
     gStyle->SetPadTickY(kTRUE);
     gStyle->SetPalette(1);
     gStyle->SetNumberContours(99);
     gStyle->SetHistLineWidth(2);
     gStyle->SetFrameLineWidth(2);
     gStyle->SetFuncWidth(2);
     gStyle->SetStatFont(42);
     gStyle->SetOptFit(0);
     gStyle->SetOptStat(0);
     gStyle->SetOptStat(000000);
   TCanvas *c1_n2 = new TCanvas("c1_n2", "c1_n2",10,64,700,500);
   gStyle->SetOptStat(0);
   c1_n2->Range(-70,0.03393049,590,0.1054158);
   c1_n2->SetFillColor(0);
   c1_n2->SetBorderMode(0);
   c1_n2->SetBorderSize(2);
   c1_n2->SetFrameBorderMode(0);
   c1_n2->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t _fx1[49] = {
   20,
   30,
   40,
   50,
   60,
   70,
   80,
   90,
   100,
   110,
   120,
   130,
   140,
   150,
   160,
   170,
   180,
   190,
   200,
   210,
   220,
   230,
   240,
   250,
   260,
   270,
   280,
   290,
   300,
   310,
   320,
   330,
   340,
   350,
   360,
   370,
   380,
   390,
   400,
   410,
   420,
   430,
   440,
   450,
   460,
   470,
   480,
   490,
   500};
   Double_t _fy1[49] = {
   0.05298452,
   0.05215282,
   0.05285573,
   0.05360573,
   0.05663938,
   0.0565798,
   0.05814392,
   0.06311498,
   0.06446589,
   0.06543157,
   0.06697749,
   0.06669718,
   0.06870943,
   0.06972835,
   0.07029865,
   0.07220595,
   0.07327111,
   0.07413251,
   0.07486217,
   0.07556316,
   0.07537169,
   0.07585423,
   0.07694979,
   0.0777398,
   0.07890806,
   0.07941271,
   0.08064385,
   0.08126229,
   0.08237348,
   0.08289438,
   0.08410292,
   0.08505972,
   0.08544295,
   0.08634716,
   0.0874475,
   0.08810186,
   0.08881912,
   0.08941822,
   0.08963452,
   0.09023803,
   0.09041673,
   0.09130748,
   0.09189564,
   0.0927323,
   0.0935007,
   0.09411299,
   0.09469365,
   0.09532397,
   0.09566776};
   TGraph *graph = new TGraph(49,_fx1,_fy1);
   graph->SetName("");
   graph->SetTitle("1.00 ns");
   graph->SetFillStyle(1000);
   graph->SetMarkerStyle(21);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","1.00 ns",100,0,548);
   Graph_Graph1->SetMinimum(0.04780132);
   Graph_Graph1->SetMaximum(0.1000193);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   multigraph->Add(graph,"");
   
   Double_t _fx2[49] = {
   20,
   30,
   40,
   50,
   60,
   70,
   80,
   90,
   100,
   110,
   120,
   130,
   140,
   150,
   160,
   170,
   180,
   190,
   200,
   210,
   220,
   230,
   240,
   250,
   260,
   270,
   280,
   290,
   300,
   310,
   320,
   330,
   340,
   350,
   360,
   370,
   380,
   390,
   400,
   410,
   420,
   430,
   440,
   450,
   460,
   470,
   480,
   490,
   500};
   Double_t _fy2[49] = {
   0.04894665,
   0.05102921,
   0.05219627,
   0.05632724,
   0.05765076,
   0.05799287,
   0.05962615,
   0.06055974,
   0.06183989,
   0.06404462,
   0.06770635,
   0.06762722,
   0.06866672,
   0.06900732,
   0.07070769,
   0.07225728,
   0.07342172,
   0.0746166,
   0.07544549,
   0.07524443,
   0.0762946,
   0.0774546,
   0.07781301,
   0.07847326,
   0.07900772,
   0.07913158,
   0.07947903,
   0.08042523,
   0.08102017,
   0.08198684,
   0.08320725,
   0.0839581,
   0.08394612,
   0.08489969,
   0.08617902,
   0.08624844,
   0.08682332,
   0.08731804,
   0.08788703,
   0.08815525,
   0.08862451,
   0.08941733,
   0.08984382,
   0.09028161,
   0.09102789,
   0.09187014,
   0.09224876,
   0.09308024,
   0.09366844};
   graph = new TGraph(49,_fx2,_fy2);
   graph->SetName("");
   graph->SetTitle("0.75 ns");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(21);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","0.75 ns",100,0,548);
   Graph_Graph2->SetMinimum(0.04447447);
   Graph_Graph2->SetMaximum(0.09814062);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph2->SetLineColor(ci);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   multigraph->Add(graph,"");
   
   Double_t _fx3[49] = {
   20,
   30,
   40,
   50,
   60,
   70,
   80,
   90,
   100,
   110,
   120,
   130,
   140,
   150,
   160,
   170,
   180,
   190,
   200,
   210,
   220,
   230,
   240,
   250,
   260,
   270,
   280,
   290,
   300,
   310,
   320,
   330,
   340,
   350,
   360,
   370,
   380,
   390,
   400,
   410,
   420,
   430,
   440,
   450,
   460,
   470,
   480,
   490,
   500};
   Double_t _fy3[49] = {
   0.04367848,
   0.04664761,
   0.04838982,
   0.04988585,
   0.05365667,
   0.05522814,
   0.05710359,
   0.05851739,
   0.06081485,
   0.0632892,
   0.06412183,
   0.06438783,
   0.06389329,
   0.06510241,
   0.06650748,
   0.06803248,
   0.07014386,
   0.0714111,
   0.0728937,
   0.07353131,
   0.07472901,
   0.07560712,
   0.07668634,
   0.07748794,
   0.07805267,
   0.07874741,
   0.07957017,
   0.08066384,
   0.0814304,
   0.08160708,
   0.0821301,
   0.08351964,
   0.08408254,
   0.08495458,
   0.08535288,
   0.08598377,
   0.08630283,
   0.08647031,
   0.08765093,
   0.08817963,
   0.08863365,
   0.08922936,
   0.08978491,
   0.09017143,
   0.09099052,
   0.09168471,
   0.09284838,
   0.09358951,
   0.09404457};
   graph = new TGraph(49,_fx3,_fy3);
   graph->SetName("");
   graph->SetTitle("0.50 ns");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(21);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","0.50 ns",100,0,548);
   Graph_Graph3->SetMinimum(0.03864187);
   Graph_Graph3->SetMaximum(0.09908118);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3->SetLineColor(ci);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph3);
   
   multigraph->Add(graph,"");
   
   Double_t _fx4[49] = {
   20,
   30,
   40,
   50,
   60,
   70,
   80,
   90,
   100,
   110,
   120,
   130,
   140,
   150,
   160,
   170,
   180,
   190,
   200,
   210,
   220,
   230,
   240,
   250,
   260,
   270,
   280,
   290,
   300,
   310,
   320,
   330,
   340,
   350,
   360,
   370,
   380,
   390,
   400,
   410,
   420,
   430,
   440,
   450,
   460,
   470,
   480,
   490,
   500};
   Double_t _fy4[49] = {
   0.04604276,
   0.04822679,
   0.05048455,
   0.05067173,
   0.05253671,
   0.05481187,
   0.05520744,
   0.05601348,
   0.05899199,
   0.06140214,
   0.06344071,
   0.06387084,
   0.06439552,
   0.06595079,
   0.06751231,
   0.06934203,
   0.07074001,
   0.07252603,
   0.07403693,
   0.07457121,
   0.07538658,
   0.07652999,
   0.07715128,
   0.07835454,
   0.07903145,
   0.07950098,
   0.08087321,
   0.08148548,
   0.08206719,
   0.08271592,
   0.08379191,
   0.08485027,
   0.08557238,
   0.08625495,
   0.08695351,
   0.08719998,
   0.08746119,
   0.08804493,
   0.088497,
   0.08886758,
   0.08968814,
   0.08985388,
   0.09023786,
   0.0911506,
   0.09181606,
   0.09241244,
   0.09304203,
   0.0934862,
   0.09407727};
   graph = new TGraph(49,_fx4,_fy4);
   graph->SetName("");
   graph->SetTitle("0.25 ns");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00ff00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(21);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","0.25 ns",100,0,548);
   Graph_Graph4->SetMinimum(0.04123931);
   Graph_Graph4->SetMaximum(0.09888073);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph4->SetLineColor(ci);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetTitleOffset(1);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph4);
   
   multigraph->Add(graph,"");
   multigraph->Draw("ap");
   multigraph->GetXaxis()->SetLimits(-4, 524);
   multigraph->GetXaxis()->SetTitle("#deltap_{T} cut");
   multigraph->GetXaxis()->SetLabelFont(42);
   multigraph->GetXaxis()->SetTitleOffset(1);
   multigraph->GetXaxis()->SetTitleFont(42);
   multigraph->GetYaxis()->SetTitle("");
   multigraph->GetYaxis()->SetLabelFont(42);
   multigraph->GetYaxis()->SetTitleFont(42);
   multigraph->GetYaxis()->SetRangeUser(0.04, 0.10);
   
   TLegend *leg = new TLegend(0.15,0.70,0.40,0.90,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","1.00 ns","lpf");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","0.75 ns","lpf");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","0.50 ns","lpf");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","0.25 ns","lpf");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#00ff00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   
   c1_n2->Modified();
   c1_n2->cd();
   c1_n2->SetSelected(c1_n2);
   c1_n2->SaveAs("Elep_vs_dpt.pdf");
}


==> images/EnuResVSdeltaPtCuts.C <==
void EnuResVSdeltaPtCuts()
{
//=========Macro generated from canvas: c1_n6/c1_n6
//=========  (Thu Mar 17 16:33:16 2022) by ROOT version 6.20/02
    gROOT->SetStyle("Plain");
     gStyle->SetTitleBorderSize(0);
     gStyle->SetOptStat("");
     gStyle->SetLabelFont(102,"");
     gStyle->SetLabelSize(0.06,"");
     gStyle->SetLabelFont(102,"xyz");
     gStyle->SetLabelSize(0.04,"xyz");
     gStyle->SetLabelOffset(0.001,"x");
     gStyle->SetLabelOffset(0.01,"y");
     gStyle->SetTitleFont(42,"xyz");
     gStyle->SetTitleFontSize(0.06);
     gStyle->SetTitleFont(42);
     gStyle->SetTitleSize(0.06,"xyz");
     gStyle->SetTitleOffset(0.9,"x");
     gStyle->SetTitleOffset(1.2,"y");
     gStyle->SetStripDecimals(kFALSE);
     gStyle->SetPadLeftMargin(0.15);
     gStyle->SetPadBottomMargin(0.15);
     gStyle->SetStatW(0.35);
     gStyle->SetStatH(0.25);
     gStyle->SetPadTickX(kTRUE);
     gStyle->SetPadTickY(kTRUE);
     gStyle->SetPalette(1);
     gStyle->SetNumberContours(99);
     gStyle->SetHistLineWidth(2);
     gStyle->SetFrameLineWidth(2);
     gStyle->SetFuncWidth(2);
     gStyle->SetStatFont(42);
     gStyle->SetOptFit(0);
     gStyle->SetOptStat(0);
     gStyle->SetOptStat(000000);
   TCanvas *c1_n6 = new TCanvas("c1_n6", "c1_n6",0,0,700,500);
   gStyle->SetOptStat(0);
   c1_n6->Range(-68.50001,0.03403413,616.5,0.1060859);
   c1_n6->SetFillColor(0);
   c1_n6->SetBorderMode(0);
   c1_n6->SetBorderSize(2);
   c1_n6->SetFrameBorderMode(0);
   c1_n6->SetFrameBorderMode(0);
   
   Double_t _fx1[49] = {
   20,
   30,
   40,
   50,
   60,
   70,
   80,
   90,
   100,
   110,
   120,
   130,
   140,
   150,
   160,
   170,
   180,
   190,
   200,
   210,
   220,
   230,
   240,
   250,
   260,
   270,
   280,
   290,
   300,
   310,
   320,
   330,
   340,
   350,
   360,
   370,
   380,
   390,
   400,
   410,
   420,
   430,
   440,
   450,
   460,
   470,
   480,
   490,
   500};
   Double_t _fy1[49] = {
   0.04604276,
   0.04822679,
   0.05048455,
   0.05067173,
   0.05253671,
   0.05481187,
   0.05520744,
   0.05601348,
   0.05899199,
   0.06140214,
   0.06344071,
   0.06387084,
   0.06439552,
   0.06595079,
   0.06751231,
   0.06934203,
   0.07074001,
   0.07252603,
   0.07403693,
   0.07457121,
   0.07538658,
   0.07652999,
   0.07715128,
   0.07835454,
   0.07903145,
   0.07950098,
   0.08087321,
   0.08148548,
   0.08206719,
   0.08271592,
   0.08379191,
   0.08485027,
   0.08557238,
   0.08625495,
   0.08695351,
   0.08719998,
   0.08746119,
   0.08804493,
   0.088497,
   0.08886758,
   0.08968814,
   0.08985388,
   0.09023786,
   0.0911506,
   0.09181606,
   0.09241244,
   0.09304203,
   0.0934862,
   0.09407727};

   TGraph *g1, *g2 = nullptr;

   TGraph *graph = new TGraph(49,_fx1,_fy1);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(21);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,0,548);
   Graph_Graph1->SetMinimum(0.04123931);
   Graph_Graph1->SetMaximum(0.09888073);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetTitle("#deltap_{T} cut [MeV]");
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetTitle("E_{lep} resolution");
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetRangeUser(0.04, 0.10);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("ap");

   g1 = graph;
   
   Double_t _fx2[49] = {
   20,
   30,
   40,
   50,
   60,
   70,
   80,
   90,
   100,
   110,
   120,
   130,
   140,
   150,
   160,
   170,
   180,
   190,
   200,
   210,
   220,
   230,
   240,
   250,
   260,
   270,
   280,
   290,
   300,
   310,
   320,
   330,
   340,
   350,
   360,
   370,
   380,
   390,
   400,
   410,
   420,
   430,
   440,
   450,
   460,
   470,
   480,
   490,
   500};
   Double_t _fy2[49] = {
   0.04279337,
   0.04416796,
   0.04497366,
   0.04540237,
   0.04758627,
   0.04966512,
   0.05028488,
   0.05047614,
   0.05309104,
   0.05481225,
   0.0569106,
   0.05733137,
   0.05761129,
   0.05906737,
   0.06077559,
   0.06250506,
   0.06348073,
   0.06515083,
   0.06623606,
   0.06674953,
   0.0679429,
   0.06902612,
   0.06946024,
   0.07081136,
   0.07214832,
   0.07278378,
   0.07401524,
   0.07503305,
   0.07582272,
   0.07680422,
   0.0782118,
   0.07929762,
   0.08028939,
   0.08105955,
   0.08193383,
   0.08245465,
   0.08303837,
   0.0840852,
   0.08458558,
   0.08508826,
   0.08608165,
   0.08661322,
   0.08734485,
   0.08871642,
   0.08963309,
   0.09033165,
   0.09117992,
   0.09233609,
   0.09322735};
   graph = new TGraph(49,_fx2,_fy2);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(21);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","",100,0,548);
   Graph_Graph2->SetMinimum(0.03774997);
   Graph_Graph2->SetMaximum(0.09827075);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph2->SetLineColor(ci);
   Graph_Graph2->GetXaxis()->SetTitle("#deltap_{T} cut [MeV]");
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetTitle("E_{lep} resolution");
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetRangeUser(0.04, 0.11);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw(" p");

   g2 = graph;
   
   TLegend *leg = new TLegend(0.15,0.7,0.27,0.9,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);

   TLegendEntry *entry=leg->AddEntry(g1,"E_{lep}");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);

   entry=leg->AddEntry(g2,"E_{cal}");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);

   leg->Draw();
   
   c1_n6->Modified();
   c1_n6->cd();
   c1_n6->SetSelected(c1_n6);
   c1_n6->SaveAs("EnuResVSdeltaPtCuts.pdf");
}


==> images/EnuResVSdeltaPtCuts_05.C <==
void EnuResVSdeltaPtCuts_05()
{
//=========Macro generated from canvas: c1_n6/c1_n6
//=========  (Thu Mar 17 16:34:21 2022) by ROOT version 6.20/02
   gROOT->SetStyle("Plain");
     gStyle->SetTitleBorderSize(0);
     gStyle->SetOptStat("");
     gStyle->SetLabelFont(102,"");
     gStyle->SetLabelSize(0.06,"");
     gStyle->SetLabelFont(102,"xyz");
     gStyle->SetLabelSize(0.04,"xyz");
     gStyle->SetLabelOffset(0.001,"x");
     gStyle->SetLabelOffset(0.01,"y");
     gStyle->SetTitleFont(42,"xyz");
     gStyle->SetTitleFontSize(0.06);
     gStyle->SetTitleFont(42);
     gStyle->SetTitleSize(0.06,"xyz");
     gStyle->SetTitleOffset(0.9,"x");
     gStyle->SetTitleOffset(1.2,"y");
     gStyle->SetStripDecimals(kFALSE);
     gStyle->SetPadLeftMargin(0.15);
     gStyle->SetPadBottomMargin(0.15);
     gStyle->SetStatW(0.35);
     gStyle->SetStatH(0.25);
     gStyle->SetPadTickX(kTRUE);
     gStyle->SetPadTickY(kTRUE);
     gStyle->SetPalette(1);
     gStyle->SetNumberContours(99);
     gStyle->SetHistLineWidth(2);
     gStyle->SetFrameLineWidth(2);
     gStyle->SetFuncWidth(2);
     gStyle->SetStatFont(42);
     gStyle->SetOptFit(0);
     gStyle->SetOptStat(0);
     gStyle->SetOptStat(000000);
   TCanvas *c1_n6 = new TCanvas("c1_n6", "c1_n6",0,0,700,500);
   gStyle->SetOptStat(0);
   c1_n6->Range(-68.50001,0.03108695,616.5,0.1066361);
   c1_n6->SetFillColor(0);
   c1_n6->SetBorderMode(0);
   c1_n6->SetBorderSize(2);
   c1_n6->SetFrameBorderMode(0);
   c1_n6->SetFrameBorderMode(0);
   
   Double_t _fx1[49] = {
   20,
   30,
   40,
   50,
   60,
   70,
   80,
   90,
   100,
   110,
   120,
   130,
   140,
   150,
   160,
   170,
   180,
   190,
   200,
   210,
   220,
   230,
   240,
   250,
   260,
   270,
   280,
   290,
   300,
   310,
   320,
   330,
   340,
   350,
   360,
   370,
   380,
   390,
   400,
   410,
   420,
   430,
   440,
   450,
   460,
   470,
   480,
   490,
   500};
   Double_t _fy1[49] = {
   0.04367848,
   0.04664761,
   0.04838982,
   0.04988585,
   0.05365667,
   0.05522814,
   0.05710359,
   0.05851739,
   0.06081485,
   0.0632892,
   0.06412183,
   0.06438783,
   0.06389329,
   0.06510241,
   0.06650748,
   0.06803248,
   0.07014386,
   0.0714111,
   0.0728937,
   0.07353131,
   0.07472901,
   0.07560712,
   0.07668634,
   0.07748794,
   0.07805267,
   0.07874741,
   0.07957017,
   0.08066384,
   0.0814304,
   0.08160708,
   0.0821301,
   0.08351964,
   0.08408254,
   0.08495458,
   0.08535288,
   0.08598377,
   0.08630283,
   0.08647031,
   0.08765093,
   0.08817963,
   0.08863365,
   0.08922936,
   0.08978491,
   0.09017143,
   0.09099052,
   0.09168471,
   0.09284838,
   0.09358951,
   0.09404457};

   TGraph *g1, *g2 = nullptr;

   TGraph *graph = new TGraph(49,_fx1,_fy1);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(21);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,0,548);
   Graph_Graph1->SetMinimum(0.03864187);
   Graph_Graph1->SetMaximum(0.09908118);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetTitle("#deltap_{T} cut [MeV]");
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetTitle("E_{lep} resolution");
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetRangeUser(0.04, 0.10);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("ap");
   g1 = graph;
   
   Double_t _fx2[49] = {
   20,
   30,
   40,
   50,
   60,
   70,
   80,
   90,
   100,
   110,
   120,
   130,
   140,
   150,
   160,
   170,
   180,
   190,
   200,
   210,
   220,
   230,
   240,
   250,
   260,
   270,
   280,
   290,
   300,
   310,
   320,
   330,
   340,
   350,
   360,
   370,
   380,
   390,
   400,
   410,
   420,
   430,
   440,
   450,
   460,
   470,
   480,
   490,
   500};
   Double_t _fy2[49] = {
   0.04227092,
   0.04471682,
   0.04735585,
   0.04847446,
   0.05194155,
   0.05309375,
   0.05490696,
   0.05564146,
   0.05782176,
   0.06002268,
   0.06079353,
   0.06102296,
   0.06074776,
   0.0621039,
   0.06375778,
   0.06492345,
   0.06691646,
   0.06813978,
   0.06940917,
   0.07009026,
   0.07128459,
   0.07202808,
   0.07390435,
   0.07471678,
   0.07536526,
   0.07620019,
   0.07687004,
   0.07813542,
   0.07930153,
   0.07983276,
   0.08068581,
   0.08214771,
   0.08329859,
   0.08431599,
   0.08519409,
   0.08623999,
   0.0868743,
   0.08747728,
   0.08928004,
   0.08999919,
   0.09076065,
   0.09184016,
   0.09267469,
   0.09333716,
   0.09453183,
   0.09580391,
   0.09723408,
   0.0988455,
   0.09971431};
   graph = new TGraph(49,_fx2,_fy2);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(21);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","",100,0,548);
   Graph_Graph2->SetMinimum(0.03652658);
   Graph_Graph2->SetMaximum(0.1054586);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph2->SetLineColor(ci);
   Graph_Graph2->GetXaxis()->SetTitle("#deltap_{T} cut [MeV]");
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetTitle("E_{lep} resolution");
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw(" p");
   g2 = graph;
   
   TLegend *leg = new TLegend(0.15,0.7,0.27,0.9,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry(g1,"E_{lep}");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry(g2,"E_{cal}");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   
   c1_n6->Modified();
   c1_n6->cd();
   c1_n6->SetSelected(c1_n6);
   c1_n6->SaveAs("EnuResVSdeltaPtCuts_05.pdf");
}


==> images/EnuTRUE.C <==
void EnuresTRUE()
{
//=========Macro generated from canvas: c1_n6/c1_n6
//=========  (Tue Jun 14 14:35:22 2022) by ROOT version 6.20/02
   TCanvas *c1_n6 = new TCanvas("c1_n6", "c1_n6",0,0,700,500);
   gStyle->SetOptStat(0);
   c1_n6->Range(-0.07,-0.06646327,0.06333333,0.3766252);
   c1_n6->SetFillColor(0);
   c1_n6->SetBorderMode(0);
   c1_n6->SetBorderSize(2);
   c1_n6->SetTickx(1);
   c1_n6->SetTicky(1);
   c1_n6->SetLeftMargin(0.15);
   c1_n6->SetBottomMargin(0.15);
   c1_n6->SetFrameLineWidth(2);
   c1_n6->SetFrameBorderMode(0);
   c1_n6->SetFrameLineWidth(2);
   c1_n6->SetFrameBorderMode(0);
   
   TH1F *hcalTweaked__3 = new TH1F("hcalTweaked__3","",50,-0.05,0.05);
   hcalTweaked__3->SetBinContent(0,0.05113521);
   hcalTweaked__3->SetBinContent(1,0.001773307);
   hcalTweaked__3->SetBinContent(2,0.002122155);
   hcalTweaked__3->SetBinContent(3,0.002819849);
   hcalTweaked__3->SetBinContent(4,0.002761708);
   hcalTweaked__3->SetBinContent(5,0.003546615);
   hcalTweaked__3->SetBinContent(6,0.002907061);
   hcalTweaked__3->SetBinContent(7,0.003721038);
   hcalTweaked__3->SetBinContent(8,0.003895462);
   hcalTweaked__3->SetBinContent(9,0.005145499);
   hcalTweaked__3->SetBinContent(10,0.005174569);
   hcalTweaked__3->SetBinContent(11,0.00566877);
   hcalTweaked__3->SetBinContent(12,0.006773453);
   hcalTweaked__3->SetBinContent(13,0.007965348);
   hcalTweaked__3->SetBinContent(14,0.008314195);
   hcalTweaked__3->SetBinContent(15,0.009796796);
   hcalTweaked__3->SetBinContent(16,0.01061077);
   hcalTweaked__3->SetBinContent(17,0.01125033);
   hcalTweaked__3->SetBinContent(18,0.01418646);
   hcalTweaked__3->SetBinContent(19,0.01636676);
   hcalTweaked__3->SetBinContent(20,0.01636676);
   hcalTweaked__3->SetBinContent(21,0.01767493);
   hcalTweaked__3->SetBinContent(22,0.02026222);
   hcalTweaked__3->SetBinContent(23,0.02081456);
   hcalTweaked__3->SetBinContent(24,0.01915753);
   hcalTweaked__3->SetBinContent(25,0.2293381);
   hcalTweaked__3->SetBinContent(26,0.3164918);
   hcalTweaked__3->SetBinContent(27,0.1743074);
   hcalTweaked__3->SetBinContent(28,0.0375883);
   hcalTweaked__3->SetBinContent(29,0.01241315);
   hcalTweaked__3->SetBinContent(30,0.004360592);
   hcalTweaked__3->SetBinContent(31,0.001686095);
   hcalTweaked__3->SetBinContent(32,0.001133754);
   hcalTweaked__3->SetBinContent(33,0.0007558359);
   hcalTweaked__3->SetBinContent(34,0.0006104829);
   hcalTweaked__3->SetBinContent(35,0.0003488474);
   hcalTweaked__3->SetBinContent(36,0.0002325649);
   hcalTweaked__3->SetBinContent(37,0.0002034943);
   hcalTweaked__3->SetBinContent(38,0.0003488474);
   hcalTweaked__3->SetBinContent(39,0.0001744237);
   hcalTweaked__3->SetBinContent(40,0.0002325649);
   hcalTweaked__3->SetBinContent(41,0.0001453531);
   hcalTweaked__3->SetBinContent(42,0.0001162824);
   hcalTweaked__3->SetBinContent(43,0.0001453531);
   hcalTweaked__3->SetBinContent(44,0.0001162824);
   hcalTweaked__3->SetBinContent(45,5.814122e-05);
   hcalTweaked__3->SetBinContent(46,5.814122e-05);
   hcalTweaked__3->SetBinContent(49,2.907061e-05);
   hcalTweaked__3->SetBinContent(50,2.907061e-05);
   hcalTweaked__3->SetBinContent(51,0.0001453531);
   hcalTweaked__3->SetBinError(0,0.001219234);
   hcalTweaked__3->SetBinError(1,0.0002270487);
   hcalTweaked__3->SetBinError(2,0.0002483794);
   hcalTweaked__3->SetBinError(3,0.0002863123);
   hcalTweaked__3->SetBinError(4,0.0002833453);
   hcalTweaked__3->SetBinError(5,0.0003210954);
   hcalTweaked__3->SetBinError(6,0.0002907061);
   hcalTweaked__3->SetBinError(7,0.0003288964);
   hcalTweaked__3->SetBinError(8,0.0003365167);
   hcalTweaked__3->SetBinError(9,0.0003867593);
   hcalTweaked__3->SetBinError(10,0.0003878503);
   hcalTweaked__3->SetBinError(11,0.000405949);
   hcalTweaked__3->SetBinError(12,0.0004437436);
   hcalTweaked__3->SetBinError(13,0.0004812043);
   hcalTweaked__3->SetBinError(14,0.0004916287);
   hcalTweaked__3->SetBinError(15,0.0005336655);
   hcalTweaked__3->SetBinError(16,0.0005553933);
   hcalTweaked__3->SetBinError(17,0.0005718863);
   hcalTweaked__3->SetBinError(18,0.0006421908);
   hcalTweaked__3->SetBinError(19,0.0006897765);
   hcalTweaked__3->SetBinError(20,0.0006897765);
   hcalTweaked__3->SetBinError(21,0.0007168132);
   hcalTweaked__3->SetBinError(22,0.0007674862);
   hcalTweaked__3->SetBinError(23,0.0007778766);
   hcalTweaked__3->SetBinError(24,0.0007462716);
   hcalTweaked__3->SetBinError(25,0.002582053);
   hcalTweaked__3->SetBinError(26,0.003033251);
   hcalTweaked__3->SetBinError(27,0.002251049);
   hcalTweaked__3->SetBinError(28,0.00104533);
   hcalTweaked__3->SetBinError(29,0.0006007145);
   hcalTweaked__3->SetBinError(30,0.0003560408);
   hcalTweaked__3->SetBinError(31,0.0002213952);
   hcalTweaked__3->SetBinError(32,0.0001815459);
   hcalTweaked__3->SetBinError(33,0.0001482316);
   hcalTweaked__3->SetBinError(34,0.0001332183);
   hcalTweaked__3->SetBinError(35,0.0001007036);
   hcalTweaked__3->SetBinError(36,8.222411e-05);
   hcalTweaked__3->SetBinError(37,7.691361e-05);
   hcalTweaked__3->SetBinError(38,0.0001007036);
   hcalTweaked__3->SetBinError(39,7.120817e-05);
   hcalTweaked__3->SetBinError(40,8.222411e-05);
   hcalTweaked__3->SetBinError(41,6.500387e-05);
   hcalTweaked__3->SetBinError(42,5.814123e-05);
   hcalTweaked__3->SetBinError(43,6.500387e-05);
   hcalTweaked__3->SetBinError(44,5.814123e-05);
   hcalTweaked__3->SetBinError(45,4.111205e-05);
   hcalTweaked__3->SetBinError(46,4.111205e-05);
   hcalTweaked__3->SetBinError(49,2.907061e-05);
   hcalTweaked__3->SetBinError(50,2.907061e-05);
   hcalTweaked__3->SetBinError(51,6.500387e-05);
   hcalTweaked__3->SetEntries(36163);
   hcalTweaked__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   hcalTweaked__3->SetLineColor(ci);
   hcalTweaked__3->SetLineStyle(2);
   hcalTweaked__3->SetLineWidth(3);
   hcalTweaked__3->GetXaxis()->SetTitle("E_{reco}/E_{#nu} - 1");
   hcalTweaked__3->GetXaxis()->SetLabelFont(102);
   hcalTweaked__3->GetXaxis()->SetLabelOffset(0.001);
   hcalTweaked__3->GetXaxis()->SetLabelSize(0.04);
   hcalTweaked__3->GetXaxis()->SetTitleSize(0.06);
   hcalTweaked__3->GetXaxis()->SetTitleOffset(0.9);
   hcalTweaked__3->GetXaxis()->SetTitleFont(42);
   hcalTweaked__3->GetYaxis()->SetLabelFont(102);
   hcalTweaked__3->GetYaxis()->SetLabelOffset(0.01);
   hcalTweaked__3->GetYaxis()->SetLabelSize(0.04);
   hcalTweaked__3->GetYaxis()->SetTitleSize(0.06);
   hcalTweaked__3->GetYaxis()->SetTitleOffset(1.2);
   hcalTweaked__3->GetYaxis()->SetTitleFont(42);
   hcalTweaked__3->GetZaxis()->SetLabelFont(102);
   hcalTweaked__3->GetZaxis()->SetLabelSize(0.04);
   hcalTweaked__3->GetZaxis()->SetTitleSize(0.06);
   hcalTweaked__3->GetZaxis()->SetTitleOffset(1);
   hcalTweaked__3->GetZaxis()->SetTitleFont(42);
   hcalTweaked__3->Draw("hist");
   
   TH1F *hlepTRUE__4 = new TH1F("hlepTRUE__4","",50,-0.05,0.05);
   hlepTRUE__4->SetBinContent(0,0.1449811);
   hlepTRUE__4->SetBinContent(1,0.009425712);
   hlepTRUE__4->SetBinContent(2,0.009490494);
   hlepTRUE__4->SetBinContent(3,0.01078612);
   hlepTRUE__4->SetBinContent(4,0.010527);
   hlepTRUE__4->SetBinContent(5,0.01266479);
   hlepTRUE__4->SetBinContent(6,0.01337739);
   hlepTRUE__4->SetBinContent(7,0.01334499);
   hlepTRUE__4->SetBinContent(8,0.01587147);
   hlepTRUE__4->SetBinContent(9,0.01726428);
   hlepTRUE__4->SetBinContent(10,0.01878664);
   hlepTRUE__4->SetBinContent(11,0.02131312);
   hlepTRUE__4->SetBinContent(12,0.02085965);
   hlepTRUE__4->SetBinContent(13,0.02364526);
   hlepTRUE__4->SetBinContent(14,0.02694911);
   hlepTRUE__4->SetBinContent(15,0.02788845);
   hlepTRUE__4->SetBinContent(16,0.02834192);
   hlepTRUE__4->SetBinContent(17,0.02905451);
   hlepTRUE__4->SetBinContent(18,0.03378357);
   hlepTRUE__4->SetBinContent(19,0.03443138);
   hlepTRUE__4->SetBinContent(20,0.03193729);
   hlepTRUE__4->SetBinContent(21,0.03002624);
   hlepTRUE__4->SetBinContent(22,0.03112752);
   hlepTRUE__4->SetBinContent(23,0.03064166);
   hlepTRUE__4->SetBinContent(24,0.03352444);
   hlepTRUE__4->SetBinContent(25,0.1335147);
   hlepTRUE__4->SetBinContent(26,0.1347456);
   hlepTRUE__4->SetBinContent(27,0.025945);
   hlepTRUE__4->SetBinContent(28,0.02063292);
   hlepTRUE__4->SetBinContent(29,0.0164869);
   hlepTRUE__4->SetBinContent(30,0.01551517);
   hlepTRUE__4->SetBinContent(31,0.01415476);
   hlepTRUE__4->SetBinContent(32,0.01269718);
   hlepTRUE__4->SetBinContent(33,0.01153111);
   hlepTRUE__4->SetBinContent(34,0.01065656);
   hlepTRUE__4->SetBinContent(35,0.008875069);
   hlepTRUE__4->SetBinContent(36,0.00893985);
   hlepTRUE__4->SetBinContent(37,0.006672497);
   hlepTRUE__4->SetBinContent(38,0.005506429);
   hlepTRUE__4->SetBinContent(39,0.00511774);
   hlepTRUE__4->SetBinContent(40,0.004599488);
   hlepTRUE__4->SetBinContent(41,0.004113627);
   hlepTRUE__4->SetBinContent(42,0.004146018);
   hlepTRUE__4->SetBinContent(43,0.003271467);
   hlepTRUE__4->SetBinContent(44,0.003336248);
   hlepTRUE__4->SetBinContent(45,0.003433421);
   hlepTRUE__4->SetBinContent(46,0.003141904);
   hlepTRUE__4->SetBinContent(47,0.002396917);
   hlepTRUE__4->SetBinContent(48,0.002073009);
   hlepTRUE__4->SetBinContent(49,0.00171671);
   hlepTRUE__4->SetBinContent(50,0.00171671);
   hlepTRUE__4->SetBinContent(51,0.02636608);
   hlepTRUE__4->SetBinError(0,0.002167036);
   hlepTRUE__4->SetBinError(1,0.000552545);
   hlepTRUE__4->SetBinError(2,0.0005544405);
   hlepTRUE__4->SetBinError(3,0.0005910759);
   hlepTRUE__4->SetBinError(4,0.0005839328);
   hlepTRUE__4->SetBinError(5,0.0006404859);
   hlepTRUE__4->SetBinError(6,0.0006582581);
   hlepTRUE__4->SetBinError(7,0.0006574607);
   hlepTRUE__4->SetBinError(8,0.0007170001);
   hlepTRUE__4->SetBinError(9,0.0007477988);
   hlepTRUE__4->SetBinError(10,0.0007800729);
   hlepTRUE__4->SetBinError(11,0.000830872);
   hlepTRUE__4->SetBinError(12,0.0008219854);
   hlepTRUE__4->SetBinError(13,0.0008751502);
   hlepTRUE__4->SetBinError(14,0.0009342924);
   hlepTRUE__4->SetBinError(15,0.0009504357);
   hlepTRUE__4->SetBinError(16,0.0009581317);
   hlepTRUE__4->SetBinError(17,0.000970102);
   hlepTRUE__4->SetBinError(18,0.001046076);
   hlepTRUE__4->SetBinError(19,0.001056058);
   hlepTRUE__4->SetBinError(20,0.001017091);
   hlepTRUE__4->SetBinError(21,0.000986191);
   hlepTRUE__4->SetBinError(22,0.001004114);
   hlepTRUE__4->SetBinError(23,0.0009962463);
   hlepTRUE__4->SetBinError(24,0.001042057);
   hlepTRUE__4->SetBinError(25,0.002079578);
   hlepTRUE__4->SetBinError(26,0.002089141);
   hlepTRUE__4->SetBinError(27,0.0009167215);
   hlepTRUE__4->SetBinError(28,0.0008175059);
   hlepTRUE__4->SetBinError(29,0.0007307689);
   hlepTRUE__4->SetBinError(30,0.0007089064);
   hlepTRUE__4->SetBinError(31,0.0006771141);
   hlepTRUE__4->SetBinError(32,0.0006413044);
   hlepTRUE__4->SetBinError(33,0.0006111477);
   hlepTRUE__4->SetBinError(34,0.0005875152);
   hlepTRUE__4->SetBinError(35,0.0005361625);
   hlepTRUE__4->SetBinError(36,0.0005381158);
   hlepTRUE__4->SetBinError(37,0.0004648949);
   hlepTRUE__4->SetBinError(38,0.0004223239);
   hlepTRUE__4->SetBinError(39,0.0004071456);
   hlepTRUE__4->SetBinError(40,0.0003859805);
   hlepTRUE__4->SetBinError(41,0.0003650254);
   hlepTRUE__4->SetBinError(42,0.0003664596);
   hlepTRUE__4->SetBinError(43,0.0003255231);
   hlepTRUE__4->SetBinError(44,0.0003287303);
   hlepTRUE__4->SetBinError(45,0.0003334833);
   hlepTRUE__4->SetBinError(46,0.000319012);
   hlepTRUE__4->SetBinError(47,0.0002786359);
   hlepTRUE__4->SetBinError(48,0.0002591261);
   hlepTRUE__4->SetBinError(49,0.0002358083);
   hlepTRUE__4->SetBinError(50,0.0002358083);
   hlepTRUE__4->SetBinError(51,0.0009241306);
   hlepTRUE__4->SetEntries(36163);
   hlepTRUE__4->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   hlepTRUE__4->SetLineColor(ci);
   hlepTRUE__4->SetLineWidth(2);
   hlepTRUE__4->GetXaxis()->SetTitle("E_{reco}/E_{#nu} - 1");
   hlepTRUE__4->GetXaxis()->SetLabelFont(102);
   hlepTRUE__4->GetXaxis()->SetLabelOffset(0.001);
   hlepTRUE__4->GetXaxis()->SetLabelSize(0.04);
   hlepTRUE__4->GetXaxis()->SetTitleSize(0.06);
   hlepTRUE__4->GetXaxis()->SetTitleOffset(0.9);
   hlepTRUE__4->GetXaxis()->SetTitleFont(42);
   hlepTRUE__4->GetYaxis()->SetLabelFont(102);
   hlepTRUE__4->GetYaxis()->SetLabelOffset(0.01);
   hlepTRUE__4->GetYaxis()->SetLabelSize(0.04);
   hlepTRUE__4->GetYaxis()->SetTitleSize(0.06);
   hlepTRUE__4->GetYaxis()->SetTitleOffset(1.2);
   hlepTRUE__4->GetYaxis()->SetTitleFont(42);
   hlepTRUE__4->GetZaxis()->SetLabelFont(102);
   hlepTRUE__4->GetZaxis()->SetLabelSize(0.04);
   hlepTRUE__4->GetZaxis()->SetTitleSize(0.06);
   hlepTRUE__4->GetZaxis()->SetTitleOffset(1);
   hlepTRUE__4->GetZaxis()->SetTitleFont(42);
   hlepTRUE__4->Draw("samehist");
   
   TH1F *hcalTRUE__5 = new TH1F("hcalTRUE__5","",50,-0.05,0.05);
   hcalTRUE__5->SetBinContent(0,0.1421984);
   hcalTRUE__5->SetBinContent(1,0.009570436);
   hcalTRUE__5->SetBinContent(2,0.01124447);
   hcalTRUE__5->SetBinContent(3,0.01295009);
   hcalTRUE__5->SetBinContent(4,0.01402401);
   hcalTRUE__5->SetBinContent(5,0.01591914);
   hcalTRUE__5->SetBinContent(6,0.01822489);
   hcalTRUE__5->SetBinContent(7,0.01989893);
   hcalTRUE__5->SetBinContent(8,0.02261529);
   hcalTRUE__5->SetBinContent(9,0.02580543);
   hcalTRUE__5->SetBinContent(10,0.02694251);
   hcalTRUE__5->SetBinContent(11,0.02912192);
   hcalTRUE__5->SetBinContent(12,0.03392293);
   hcalTRUE__5->SetBinContent(13,0.0412192);
   hcalTRUE__5->SetBinContent(14,0.04740998);
   hcalTRUE__5->SetBinContent(15,0.05650663);
   hcalTRUE__5->SetBinContent(16,0.06190777);
   hcalTRUE__5->SetBinContent(17,0.07053064);
   hcalTRUE__5->SetBinContent(18,0.07886924);
   hcalTRUE__5->SetBinContent(19,0.07343651);
   hcalTRUE__5->SetBinContent(20,0.05180038);
   hcalTRUE__5->SetBinContent(21,0.02233102);
   hcalTRUE__5->SetBinContent(22,0.009728364);
   hcalTRUE__5->SetBinContent(23,0.008528112);
   hcalTRUE__5->SetBinContent(24,0.008370183);
   hcalTRUE__5->SetBinContent(25,0.2281112);
   hcalTRUE__5->SetBinContent(26,0.0002526848);
   hcalTRUE__5->SetBinContent(27,0.0002210992);
   hcalTRUE__5->SetBinContent(28,0.0001263424);
   hcalTRUE__5->SetBinContent(29,6.31712e-05);
   hcalTRUE__5->SetBinContent(30,0.0001263424);
   hcalTRUE__5->SetBinContent(31,6.31712e-05);
   hcalTRUE__5->SetBinContent(32,6.31712e-05);
   hcalTRUE__5->SetBinContent(33,6.31712e-05);
   hcalTRUE__5->SetBinContent(43,3.15856e-05);
   hcalTRUE__5->SetBinContent(51,3.15856e-05);
   hcalTRUE__5->SetBinError(0,0.002119297);
   hcalTRUE__5->SetBinError(1,0.0005498072);
   hcalTRUE__5->SetBinError(2,0.0005959559);
   hcalTRUE__5->SetBinError(3,0.0006395596);
   hcalTRUE__5->SetBinError(4,0.0006655498);
   hcalTRUE__5->SetBinError(5,0.0007090949);
   hcalTRUE__5->SetBinError(6,0.0007587121);
   hcalTRUE__5->SetBinError(7,0.0007927922);
   hcalTRUE__5->SetBinError(8,0.000845173);
   hcalTRUE__5->SetBinError(9,0.0009028178);
   hcalTRUE__5->SetBinError(10,0.0009224941);
   hcalTRUE__5->SetBinError(11,0.0009590794);
   hcalTRUE__5->SetBinError(12,0.001035121);
   hcalTRUE__5->SetBinError(13,0.001141023);
   hcalTRUE__5->SetBinError(14,0.001223713);
   hcalTRUE__5->SetBinError(15,0.001335962);
   hcalTRUE__5->SetBinError(16,0.001398354);
   hcalTRUE__5->SetBinError(17,0.001492566);
   hcalTRUE__5->SetBinError(18,0.001578332);
   hcalTRUE__5->SetBinError(19,0.001523002);
   hcalTRUE__5->SetBinError(20,0.001279119);
   hcalTRUE__5->SetBinError(21,0.0008398443);
   hcalTRUE__5->SetBinError(22,0.000554325);
   hcalTRUE__5->SetBinError(23,0.0005190043);
   hcalTRUE__5->SetBinError(24,0.0005141763);
   hcalTRUE__5->SetBinError(25,0.002684218);
   hcalTRUE__5->SetBinError(26,8.933756e-05);
   hcalTRUE__5->SetBinError(27,8.356763e-05);
   hcalTRUE__5->SetBinError(28,6.317119e-05);
   hcalTRUE__5->SetBinError(29,4.466878e-05);
   hcalTRUE__5->SetBinError(30,6.317119e-05);
   hcalTRUE__5->SetBinError(31,4.466878e-05);
   hcalTRUE__5->SetBinError(32,4.466878e-05);
   hcalTRUE__5->SetBinError(33,4.466878e-05);
   hcalTRUE__5->SetBinError(43,3.15856e-05);
   hcalTRUE__5->SetBinError(51,3.15856e-05);
   hcalTRUE__5->SetEntries(36163);
   hcalTRUE__5->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   hcalTRUE__5->SetLineColor(ci);
   hcalTRUE__5->SetLineWidth(2);
   hcalTRUE__5->GetXaxis()->SetTitle("E_{reco}/E_{#nu} - 1");
   hcalTRUE__5->GetXaxis()->SetLabelFont(102);
   hcalTRUE__5->GetXaxis()->SetLabelOffset(0.001);
   hcalTRUE__5->GetXaxis()->SetLabelSize(0.04);
   hcalTRUE__5->GetXaxis()->SetTitleSize(0.06);
   hcalTRUE__5->GetXaxis()->SetTitleOffset(0.9);
   hcalTRUE__5->GetXaxis()->SetTitleFont(42);
   hcalTRUE__5->GetYaxis()->SetLabelFont(102);
   hcalTRUE__5->GetYaxis()->SetLabelOffset(0.01);
   hcalTRUE__5->GetYaxis()->SetLabelSize(0.04);
   hcalTRUE__5->GetYaxis()->SetTitleSize(0.06);
   hcalTRUE__5->GetYaxis()->SetTitleOffset(1.2);
   hcalTRUE__5->GetYaxis()->SetTitleFont(42);
   hcalTRUE__5->GetZaxis()->SetLabelFont(102);
   hcalTRUE__5->GetZaxis()->SetLabelSize(0.04);
   hcalTRUE__5->GetZaxis()->SetTitleSize(0.06);
   hcalTRUE__5->GetZaxis()->SetTitleOffset(1);
   hcalTRUE__5->GetZaxis()->SetTitleFont(42);
   hcalTRUE__5->Draw("samehist");
   
   TH1F *hlepTweaked__6 = new TH1F("hlepTweaked__6","",50,-0.05,0.05);
   hlepTweaked__6->SetBinContent(0,0.04190139);
   hlepTweaked__6->SetBinContent(1,0.002626749);
   hlepTweaked__6->SetBinContent(2,0.002753339);
   hlepTweaked__6->SetBinContent(3,0.003607823);
   hlepTweaked__6->SetBinContent(4,0.003544528);
   hlepTweaked__6->SetBinContent(5,0.003512881);
   hlepTweaked__6->SetBinContent(6,0.004114185);
   hlepTweaked__6->SetBinContent(7,0.004588898);
   hlepTweaked__6->SetBinContent(8,0.004652193);
   hlepTweaked__6->SetBinContent(9,0.005411735);
   hlepTweaked__6->SetBinContent(10,0.005443383);
   hlepTweaked__6->SetBinContent(11,0.007278942);
   hlepTweaked__6->SetBinContent(12,0.007215647);
   hlepTweaked__6->SetBinContent(13,0.008101779);
   hlepTweaked__6->SetBinContent(14,0.008987911);
   hlepTweaked__6->SetBinContent(15,0.00860814);
   hlepTweaked__6->SetBinContent(16,0.0111083);
   hlepTweaked__6->SetBinContent(17,0.01234255);
   hlepTweaked__6->SetBinContent(18,0.01392493);
   hlepTweaked__6->SetBinContent(19,0.01528578);
   hlepTweaked__6->SetBinContent(20,0.01854548);
   hlepTweaked__6->SetBinContent(21,0.01984303);
   hlepTweaked__6->SetBinContent(22,0.02367239);
   hlepTweaked__6->SetBinContent(23,0.02731186);
   hlepTweaked__6->SetBinContent(24,0.03573011);
   hlepTweaked__6->SetBinContent(25,0.1399139);
   hlepTweaked__6->SetBinContent(26,0.1469713);
   hlepTweaked__6->SetBinContent(27,0.04357871);
   hlepTweaked__6->SetBinContent(28,0.03762896);
   hlepTweaked__6->SetBinContent(29,0.03237547);
   hlepTweaked__6->SetBinContent(30,0.03085638);
   hlepTweaked__6->SetBinContent(31,0.02936895);
   hlepTweaked__6->SetBinContent(32,0.0254763);
   hlepTweaked__6->SetBinContent(33,0.02484334);
   hlepTweaked__6->SetBinContent(34,0.02335591);
   hlepTweaked__6->SetBinContent(35,0.02152035);
   hlepTweaked__6->SetBinContent(36,0.01977973);
   hlepTweaked__6->SetBinContent(37,0.01911513);
   hlepTweaked__6->SetBinContent(38,0.01677321);
   hlepTweaked__6->SetBinContent(39,0.01652003);
   hlepTweaked__6->SetBinContent(40,0.01528578);
   hlepTweaked__6->SetBinContent(41,0.01357681);
   hlepTweaked__6->SetBinContent(42,0.01313374);
   hlepTweaked__6->SetBinContent(43,0.01136148);
   hlepTweaked__6->SetBinContent(44,0.009842395);
   hlepTweaked__6->SetBinContent(45,0.01120324);
   hlepTweaked__6->SetBinContent(46,0.008133426);
   hlepTweaked__6->SetBinContent(47,0.008576492);
   hlepTweaked__6->SetBinContent(48,0.008481549);
   hlepTweaked__6->SetBinContent(49,0.007120704);
   hlepTweaked__6->SetBinContent(50,0.006994113);
   hlepTweaked__6->SetBinContent(51,0.1025698);
   hlepTweaked__6->SetBinError(0,0.001151554);
   hlepTweaked__6->SetBinError(1,0.0002883231);
   hlepTweaked__6->SetBinError(2,0.0002951889);
   hlepTweaked__6->SetBinError(3,0.0003379036);
   hlepTweaked__6->SetBinError(4,0.0003349264);
   hlepTweaked__6->SetBinError(5,0.0003334279);
   hlepTweaked__6->SetBinError(6,0.0003608378);
   hlepTweaked__6->SetBinError(7,0.0003810872);
   hlepTweaked__6->SetBinError(8,0.0003837064);
   hlepTweaked__6->SetBinError(9,0.0004138457);
   hlepTweaked__6->SetBinError(10,0.000415054);
   hlepTweaked__6->SetBinError(11,0.0004799592);
   hlepTweaked__6->SetBinError(12,0.0004778679);
   hlepTweaked__6->SetBinError(13,0.0005063612);
   hlepTweaked__6->SetBinError(14,0.0005333344);
   hlepTweaked__6->SetBinError(15,0.0005219451);
   hlepTweaked__6->SetBinError(16,0.0005929171);
   hlepTweaked__6->SetBinError(17,0.0006249895);
   hlepTweaked__6->SetBinError(18,0.0006638451);
   hlepTweaked__6->SetBinError(19,0.000695527);
   hlepTweaked__6->SetBinError(20,0.0007661066);
   hlepTweaked__6->SetBinError(21,0.0007924542);
   hlepTweaked__6->SetBinError(22,0.0008655481);
   hlepTweaked__6->SetBinError(23,0.0009297064);
   hlepTweaked__6->SetBinError(24,0.001063377);
   hlepTweaked__6->SetBinError(25,0.002104266);
   hlepTweaked__6->SetBinError(26,0.002156684);
   hlepTweaked__6->SetBinError(27,0.001174377);
   hlepTweaked__6->SetBinError(28,0.001091268);
   hlepTweaked__6->SetBinError(29,0.001012228);
   hlepTweaked__6->SetBinError(30,0.0009881951);
   hlepTweaked__6->SetBinError(31,0.0009640829);
   hlepTweaked__6->SetBinError(32,0.0008979214);
   hlepTweaked__6->SetBinError(33,0.000886697);
   hlepTweaked__6->SetBinError(34,0.0008597429);
   hlepTweaked__6->SetBinError(35,0.0008252677);
   hlepTweaked__6->SetBinError(36,0.0007911893);
   hlepTweaked__6->SetBinError(37,0.0007777838);
   hlepTweaked__6->SetBinError(38,0.0007285818);
   hlepTweaked__6->SetBinError(39,0.0007230622);
   hlepTweaked__6->SetBinError(40,0.000695527);
   hlepTweaked__6->SetBinError(41,0.0006554945);
   hlepTweaked__6->SetBinError(42,0.0006447101);
   hlepTweaked__6->SetBinError(43,0.0005996359);
   hlepTweaked__6->SetBinError(44,0.000558111);
   hlepTweaked__6->SetBinError(45,0.0005954455);
   hlepTweaked__6->SetBinError(46,0.0005073492);
   hlepTweaked__6->SetBinError(47,0.0005209848);
   hlepTweaked__6->SetBinError(48,0.0005180931);
   hlepTweaked__6->SetBinError(49,0.0004747136);
   hlepTweaked__6->SetBinError(50,0.000470475);
   hlepTweaked__6->SetBinError(51,0.001801689);
   hlepTweaked__6->SetEntries(36163);
   hlepTweaked__6->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   hlepTweaked__6->SetLineColor(ci);
   hlepTweaked__6->SetLineStyle(2);
   hlepTweaked__6->SetLineWidth(3);
   hlepTweaked__6->GetXaxis()->SetTitle("E_{reco}/E_{#nu} - 1");
   hlepTweaked__6->GetXaxis()->SetLabelFont(102);
   hlepTweaked__6->GetXaxis()->SetLabelOffset(0.001);
   hlepTweaked__6->GetXaxis()->SetLabelSize(0.04);
   hlepTweaked__6->GetXaxis()->SetTitleSize(0.06);
   hlepTweaked__6->GetXaxis()->SetTitleOffset(0.9);
   hlepTweaked__6->GetXaxis()->SetTitleFont(42);
   hlepTweaked__6->GetYaxis()->SetLabelFont(102);
   hlepTweaked__6->GetYaxis()->SetLabelOffset(0.01);
   hlepTweaked__6->GetYaxis()->SetLabelSize(0.04);
   hlepTweaked__6->GetYaxis()->SetTitleSize(0.06);
   hlepTweaked__6->GetYaxis()->SetTitleOffset(1.2);
   hlepTweaked__6->GetYaxis()->SetTitleFont(42);
   hlepTweaked__6->GetZaxis()->SetLabelFont(102);
   hlepTweaked__6->GetZaxis()->SetLabelSize(0.04);
   hlepTweaked__6->GetZaxis()->SetTitleSize(0.06);
   hlepTweaked__6->GetZaxis()->SetTitleOffset(1);
   hlepTweaked__6->GetZaxis()->SetTitleFont(42);
   hlepTweaked__6->Draw("samehist");
   
   TLegend *leg = new TLegend(0.15,0.7,0.45,0.9,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hlep","E_{lep}","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("hcal","E_{cal}","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("hcalTweaked","E_{cal} w. E_{b} cor.","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("hlepTweaked","E_{lep} w. E_{b} cor.","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   c1_n6->Modified();
   c1_n6->cd();
   c1_n6->SetSelected(c1_n6);
}


==> images/KE_res.C <==
void KE_res()
{
//=========Macro generated from canvas: c1_n4/c1_n4
//=========  (Tue Jun 14 14:08:04 2022) by ROOT version 6.20/02
gROOT->SetStyle("Plain");
     gStyle->SetTitleBorderSize(0);
     gStyle->SetOptStat("");
     gStyle->SetLabelFont(102,"");
     gStyle->SetLabelSize(0.06,"");
     gStyle->SetLabelFont(102,"xyz");
     gStyle->SetLabelSize(0.04,"xyz");
     gStyle->SetLabelOffset(0.001,"x");
     gStyle->SetLabelOffset(0.01,"y");
     gStyle->SetTitleFont(42,"xyz");
     gStyle->SetTitleFontSize(0.06);
     gStyle->SetTitleFont(42);
     gStyle->SetTitleSize(0.06,"xyz");
     gStyle->SetTitleOffset(0.9,"x");
     gStyle->SetTitleOffset(1.2,"y");
     gStyle->SetStripDecimals(kFALSE);
     gStyle->SetPadLeftMargin(0.15);
     gStyle->SetPadBottomMargin(0.15);
     gStyle->SetStatW(0.35);
     gStyle->SetStatH(0.25);
     gStyle->SetPadTickX(kTRUE);
     gStyle->SetPadTickY(kTRUE);
     gStyle->SetPalette(1);
     gStyle->SetNumberContours(99);
     gStyle->SetHistLineWidth(2);
     gStyle->SetFrameLineWidth(2);
     gStyle->SetFuncWidth(2);
     gStyle->SetStatFont(42);
     gStyle->SetOptFit(0);
     gStyle->SetOptStat(0);
     gStyle->SetOptStat(000000);

   TCanvas *c1_n4 = new TCanvas("c1_n4", "c1_n4",10,47,700,500);
   gStyle->SetOptStat(0);
   c1_n4->Range(-12.8125,0.02245358,117.8125,0.4060103);
   c1_n4->SetFillColor(0);
   c1_n4->SetBorderMode(0);
   c1_n4->SetBorderSize(2);
   c1_n4->SetFrameBorderMode(0);
   c1_n4->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle(";Lever arm cut [cm];KE_{n} resolution");
   
   Double_t _fx9[20] = {
   5,
   10,
   15,
   20,
   25,
   30,
   35,
   40,
   45,
   50,
   55,
   60,
   65,
   70,
   75,
   80,
   85,
   90,
   95,
   100};
   Double_t _fy9[20] = {
   0.3537071,
   0.3115619,
   0.2998034,
   0.2900887,
   0.2705532,
   0.2574164,
   0.2469099,
   0.2419376,
   0.2403537,
   0.2337626,
   0.2288489,
   0.219774,
   0.2187783,
   0.211977,
   0.2062153,
   0.1985589,
   0.188937,
   0.1919573,
   0.1857777,
   0.1857381};
   TGraph *graph = new TGraph(20,_fx9,_fy9);
   graph->SetName("");
   graph->SetTitle("1.00 ns");
   graph->SetFillStyle(1000);
   graph->SetMarkerStyle(21);
   
   TH1F *Graph_Graph9 = new TH1F("Graph_Graph9","1.00 ns",100,0,109.5);
   Graph_Graph9->SetMinimum(0.1689412);
   Graph_Graph9->SetMaximum(0.3705041);
   Graph_Graph9->SetDirectory(0);
   Graph_Graph9->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph9->SetLineColor(ci);
   Graph_Graph9->GetXaxis()->SetLabelFont(42);
   Graph_Graph9->GetXaxis()->SetTitleOffset(1);
   Graph_Graph9->GetXaxis()->SetTitleFont(42);
   Graph_Graph9->GetYaxis()->SetLabelFont(42);
   Graph_Graph9->GetYaxis()->SetTitleFont(42);
   Graph_Graph9->GetZaxis()->SetLabelFont(42);
   Graph_Graph9->GetZaxis()->SetTitleOffset(1);
   Graph_Graph9->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph9);
   
   multigraph->Add(graph,"");
   
   Double_t _fx10[20] = {
   5,
   10,
   15,
   20,
   25,
   30,
   35,
   40,
   45,
   50,
   55,
   60,
   65,
   70,
   75,
   80,
   85,
   90,
   95,
   100};
   Double_t _fy10[20] = {
   0.3262792,
   0.2849304,
   0.2668719,
   0.2542813,
   0.2394535,
   0.2266308,
   0.2190448,
   0.2105628,
   0.2083174,
   0.2026039,
   0.1981559,
   0.1913249,
   0.1910222,
   0.1859085,
   0.1799683,
   0.1791088,
   0.1723283,
   0.1719272,
   0.1613295,
   0.1625961};
   graph = new TGraph(20,_fx10,_fy10);
   graph->SetName("");
   graph->SetTitle("0.75 ns");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(21);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10","0.75 ns",100,0,109.5);
   Graph_Graph10->SetMinimum(0.1448346);
   Graph_Graph10->SetMaximum(0.3427742);
   Graph_Graph10->SetDirectory(0);
   Graph_Graph10->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph10->SetLineColor(ci);
   Graph_Graph10->GetXaxis()->SetLabelFont(42);
   Graph_Graph10->GetXaxis()->SetTitleOffset(1);
   Graph_Graph10->GetXaxis()->SetTitleFont(42);
   Graph_Graph10->GetYaxis()->SetLabelFont(42);
   Graph_Graph10->GetYaxis()->SetTitleFont(42);
   Graph_Graph10->GetZaxis()->SetLabelFont(42);
   Graph_Graph10->GetZaxis()->SetTitleOffset(1);
   Graph_Graph10->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph10);
   
   multigraph->Add(graph,"");
   
   Double_t _fx11[20] = {
   5,
   10,
   15,
   20,
   25,
   30,
   35,
   40,
   45,
   50,
   55,
   60,
   65,
   70,
   75,
   80,
   85,
   90,
   95,
   100};
   Double_t _fy11[20] = {
   0.2758225,
   0.2450227,
   0.2304378,
   0.218266,
   0.203216,
   0.1934901,
   0.1830623,
   0.1757738,
   0.1706985,
   0.1715734,
   0.1652101,
   0.1610054,
   0.1547264,
   0.1560474,
   0.1501623,
   0.1460258,
   0.1449092,
   0.1408894,
   0.1395034,
   0.1388709};
   graph = new TGraph(20,_fx11,_fy11);
   graph->SetName("");
   graph->SetTitle("0.50 ns");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(21);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","0.50 ns",100,0,109.5);
   Graph_Graph11->SetMinimum(0.1251758);
   Graph_Graph11->SetMaximum(0.2895176);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph11->SetLineColor(ci);
   Graph_Graph11->GetXaxis()->SetLabelFont(42);
   Graph_Graph11->GetXaxis()->SetTitleOffset(1);
   Graph_Graph11->GetXaxis()->SetTitleFont(42);
   Graph_Graph11->GetYaxis()->SetLabelFont(42);
   Graph_Graph11->GetYaxis()->SetTitleFont(42);
   Graph_Graph11->GetZaxis()->SetLabelFont(42);
   Graph_Graph11->GetZaxis()->SetTitleOffset(1);
   Graph_Graph11->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph11);
   
   multigraph->Add(graph,"");
   
   Double_t _fx12[20] = {
   5,
   10,
   15,
   20,
   25,
   30,
   35,
   40,
   45,
   50,
   55,
   60,
   65,
   70,
   75,
   80,
   85,
   90,
   95,
   100};
   Double_t _fy12[20] = {
   0.2025303,
   0.1741076,
   0.1551922,
   0.1421601,
   0.1343571,
   0.1281664,
   0.1202894,
   0.1172299,
   0.1150854,
   0.1105763,
   0.1068125,
   0.1001312,
   0.09914828,
   0.09899084,
   0.09267434,
   0.08800481,
   0.08178255,
   0.08098109,
   0.07868753,
   0.07475678};
   graph = new TGraph(20,_fx12,_fy12);
   graph->SetName("");
   graph->SetTitle("0.25 ns");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00ff00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(21);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","0.25 ns",100,0,109.5);
   Graph_Graph12->SetMinimum(0.06197943);
   Graph_Graph12->SetMaximum(0.2153076);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph12->SetLineColor(ci);
   Graph_Graph12->GetXaxis()->SetLabelFont(42);
   Graph_Graph12->GetXaxis()->SetTitleOffset(1);
   Graph_Graph12->GetXaxis()->SetTitleFont(42);
   Graph_Graph12->GetYaxis()->SetLabelFont(42);
   Graph_Graph12->GetYaxis()->SetTitleFont(42);
   Graph_Graph12->GetZaxis()->SetLabelFont(42);
   Graph_Graph12->GetZaxis()->SetTitleOffset(1);
   Graph_Graph12->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph12);
   
   multigraph->Add(graph,"");
   multigraph->Draw("ap");
   multigraph->GetXaxis()->SetLimits(0.25, 104.75);
   multigraph->GetXaxis()->SetTitle("Lever arm cut [cm]");
   multigraph->GetXaxis()->SetLabelFont(42);
   multigraph->GetXaxis()->SetTitleSize(0.04);
   multigraph->GetXaxis()->SetTitleOffset(1);
   multigraph->GetXaxis()->SetTitleFont(42);
   multigraph->GetYaxis()->SetTitle("KE_{n} resolution");
   multigraph->GetYaxis()->SetLabelFont(42);
   multigraph->GetYaxis()->SetTitleSize(0.04);
   multigraph->GetYaxis()->SetTitleFont(42);
   
   TLegend *leg = new TLegend(0.7,0.7,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","1.00 ns","lpf");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","0.75 ns","lpf");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","0.50 ns","lpf");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","0.25 ns","lpf");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#00ff00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   c1_n4->Modified();
   c1_n4->cd();
   c1_n4->SetSelected(c1_n4);
   c1_n4->SaveAs("KE_res.pdf");
}


==> images/deltaPtBackground.C <==
void deltaPtBackground()
{
//=========Macro generated from canvas: c1_n13/c1_n13
//=========  (Fri Jun 17 09:48:08 2022) by ROOT version 6.20/02
   TCanvas *c1_n13 = new TCanvas("c1_n13", "c1_n13",0,0,700,500);
   gStyle->SetOptStat(0);
   c1_n13->Range(-300,-151.62,1700,859.18);
   c1_n13->SetFillColor(0);
   c1_n13->SetBorderMode(0);
   c1_n13->SetBorderSize(2);
   c1_n13->SetTickx(1);
   c1_n13->SetTicky(1);
   c1_n13->SetLeftMargin(0.15);
   c1_n13->SetBottomMargin(0.15);
   c1_n13->SetFrameLineWidth(2);
   c1_n13->SetFrameBorderMode(0);
   c1_n13->SetFrameLineWidth(2);
   c1_n13->SetFrameBorderMode(0);
   
   TH1F *h193__13 = new TH1F("h193__13","",100,0,1500);
   h193__13->SetBinContent(1,498);
   h193__13->SetBinContent(2,722);
   h193__13->SetBinContent(3,709);
   h193__13->SetBinContent(4,719);
   h193__13->SetBinContent(5,689);
   h193__13->SetBinContent(6,675);
   h193__13->SetBinContent(7,594);
   h193__13->SetBinContent(8,628);
   h193__13->SetBinContent(9,616);
   h193__13->SetBinContent(10,649);
   h193__13->SetBinContent(11,564);
   h193__13->SetBinContent(12,561);
   h193__13->SetBinContent(13,513);
   h193__13->SetBinContent(14,507);
   h193__13->SetBinContent(15,417);
   h193__13->SetBinContent(16,387);
   h193__13->SetBinContent(17,419);
   h193__13->SetBinContent(18,358);
   h193__13->SetBinContent(19,285);
   h193__13->SetBinContent(20,330);
   h193__13->SetBinContent(21,281);
   h193__13->SetBinContent(22,252);
   h193__13->SetBinContent(23,242);
   h193__13->SetBinContent(24,231);
   h193__13->SetBinContent(25,224);
   h193__13->SetBinContent(26,210);
   h193__13->SetBinContent(27,177);
   h193__13->SetBinContent(28,176);
   h193__13->SetBinContent(29,140);
   h193__13->SetBinContent(30,125);
   h193__13->SetBinContent(31,153);
   h193__13->SetBinContent(32,124);
   h193__13->SetBinContent(33,113);
   h193__13->SetBinContent(34,106);
   h193__13->SetBinContent(35,97);
   h193__13->SetBinContent(36,105);
   h193__13->SetBinContent(37,93);
   h193__13->SetBinContent(38,73);
   h193__13->SetBinContent(39,64);
   h193__13->SetBinContent(40,59);
   h193__13->SetBinContent(41,62);
   h193__13->SetBinContent(42,64);
   h193__13->SetBinContent(43,74);
   h193__13->SetBinContent(44,60);
   h193__13->SetBinContent(45,56);
   h193__13->SetBinContent(46,51);
   h193__13->SetBinContent(47,55);
   h193__13->SetBinContent(48,57);
   h193__13->SetBinContent(49,44);
   h193__13->SetBinContent(50,37);
   h193__13->SetBinContent(51,40);
   h193__13->SetBinContent(52,33);
   h193__13->SetBinContent(53,32);
   h193__13->SetBinContent(54,30);
   h193__13->SetBinContent(55,28);
   h193__13->SetBinContent(56,26);
   h193__13->SetBinContent(57,15);
   h193__13->SetBinContent(58,20);
   h193__13->SetBinContent(59,23);
   h193__13->SetBinContent(60,24);
   h193__13->SetBinContent(61,15);
   h193__13->SetBinContent(62,26);
   h193__13->SetBinContent(63,22);
   h193__13->SetBinContent(64,22);
   h193__13->SetBinContent(65,16);
   h193__13->SetBinContent(66,16);
   h193__13->SetBinContent(67,10);
   h193__13->SetBinContent(68,15);
   h193__13->SetBinContent(69,11);
   h193__13->SetBinContent(70,10);
   h193__13->SetBinContent(71,16);
   h193__13->SetBinContent(72,12);
   h193__13->SetBinContent(73,10);
   h193__13->SetBinContent(74,10);
   h193__13->SetBinContent(75,8);
   h193__13->SetBinContent(76,8);
   h193__13->SetBinContent(77,7);
   h193__13->SetBinContent(78,9);
   h193__13->SetBinContent(79,10);
   h193__13->SetBinContent(80,7);
   h193__13->SetBinContent(81,7);
   h193__13->SetBinContent(82,5);
   h193__13->SetBinContent(83,7);
   h193__13->SetBinContent(84,5);
   h193__13->SetBinContent(85,7);
   h193__13->SetBinContent(86,5);
   h193__13->SetBinContent(87,4);
   h193__13->SetBinContent(88,6);
   h193__13->SetBinContent(89,8);
   h193__13->SetBinContent(90,7);
   h193__13->SetBinContent(91,7);
   h193__13->SetBinContent(92,10);
   h193__13->SetBinContent(93,4);
   h193__13->SetBinContent(94,1);
   h193__13->SetBinContent(95,3);
   h193__13->SetBinContent(96,5);
   h193__13->SetBinContent(97,8);
   h193__13->SetBinContent(98,1);
   h193__13->SetBinContent(99,5);
   h193__13->SetBinContent(100,3);
   h193__13->SetBinContent(101,2036);
   h193__13->SetEntries(17120);
   h193__13->SetStats(0);
   h193__13->SetLineWidth(2);
   h193__13->GetXaxis()->SetTitle("");
   h193__13->GetXaxis()->SetLabelFont(102);
   h193__13->GetXaxis()->SetLabelOffset(0.001);
   h193__13->GetXaxis()->SetLabelSize(0.04);
   h193__13->GetXaxis()->SetTitleSize(0.06);
   h193__13->GetXaxis()->SetTitleOffset(0.9);
   h193__13->GetXaxis()->SetTitleFont(42);
   h193__13->GetYaxis()->SetTitle("Count");
   h193__13->GetYaxis()->SetLabelFont(102);
   h193__13->GetYaxis()->SetLabelOffset(0.01);
   h193__13->GetYaxis()->SetLabelSize(0.04);
   h193__13->GetYaxis()->SetTitleSize(0.06);
   h193__13->GetYaxis()->SetTitleOffset(1.2);
   h193__13->GetYaxis()->SetTitleFont(42);
   h193__13->GetZaxis()->SetLabelFont(102);
   h193__13->GetZaxis()->SetLabelSize(0.04);
   h193__13->GetZaxis()->SetTitleSize(0.06);
   h193__13->GetZaxis()->SetTitleOffset(1);
   h193__13->GetZaxis()->SetTitleFont(42);
   h193__13->Draw("");
   
   TH1F *h194__14 = new TH1F("h194__14","deltap_T {firstClusterAngleWithMu > 30 && firstClusterDist/10 > 10 && clusterPID != 0}",100,0,1500);
   h194__14->SetBinContent(1,38);
   h194__14->SetBinContent(2,51);
   h194__14->SetBinContent(3,59);
   h194__14->SetBinContent(4,83);
   h194__14->SetBinContent(5,75);
   h194__14->SetBinContent(6,76);
   h194__14->SetBinContent(7,91);
   h194__14->SetBinContent(8,83);
   h194__14->SetBinContent(9,74);
   h194__14->SetBinContent(10,100);
   h194__14->SetBinContent(11,84);
   h194__14->SetBinContent(12,85);
   h194__14->SetBinContent(13,65);
   h194__14->SetBinContent(14,65);
   h194__14->SetBinContent(15,65);
   h194__14->SetBinContent(16,68);
   h194__14->SetBinContent(17,62);
   h194__14->SetBinContent(18,82);
   h194__14->SetBinContent(19,67);
   h194__14->SetBinContent(20,59);
   h194__14->SetBinContent(21,70);
   h194__14->SetBinContent(22,53);
   h194__14->SetBinContent(23,72);
   h194__14->SetBinContent(24,58);
   h194__14->SetBinContent(25,69);
   h194__14->SetBinContent(26,65);
   h194__14->SetBinContent(27,54);
   h194__14->SetBinContent(28,53);
   h194__14->SetBinContent(29,56);
   h194__14->SetBinContent(30,63);
   h194__14->SetBinContent(31,63);
   h194__14->SetBinContent(32,58);
   h194__14->SetBinContent(33,58);
   h194__14->SetBinContent(34,57);
   h194__14->SetBinContent(35,49);
   h194__14->SetBinContent(36,55);
   h194__14->SetBinContent(37,46);
   h194__14->SetBinContent(38,46);
   h194__14->SetBinContent(39,48);
   h194__14->SetBinContent(40,52);
   h194__14->SetBinContent(41,42);
   h194__14->SetBinContent(42,41);
   h194__14->SetBinContent(43,48);
   h194__14->SetBinContent(44,44);
   h194__14->SetBinContent(45,43);
   h194__14->SetBinContent(46,42);
   h194__14->SetBinContent(47,47);
   h194__14->SetBinContent(48,33);
   h194__14->SetBinContent(49,32);
   h194__14->SetBinContent(50,29);
   h194__14->SetBinContent(51,32);
   h194__14->SetBinContent(52,49);
   h194__14->SetBinContent(53,33);
   h194__14->SetBinContent(54,31);
   h194__14->SetBinContent(55,31);
   h194__14->SetBinContent(56,26);
   h194__14->SetBinContent(57,25);
   h194__14->SetBinContent(58,30);
   h194__14->SetBinContent(59,20);
   h194__14->SetBinContent(60,21);
   h194__14->SetBinContent(61,22);
   h194__14->SetBinContent(62,30);
   h194__14->SetBinContent(63,16);
   h194__14->SetBinContent(64,18);
   h194__14->SetBinContent(65,21);
   h194__14->SetBinContent(66,20);
   h194__14->SetBinContent(67,20);
   h194__14->SetBinContent(68,11);
   h194__14->SetBinContent(69,20);
   h194__14->SetBinContent(70,20);
   h194__14->SetBinContent(71,12);
   h194__14->SetBinContent(72,13);
   h194__14->SetBinContent(73,12);
   h194__14->SetBinContent(74,14);
   h194__14->SetBinContent(75,9);
   h194__14->SetBinContent(76,3);
   h194__14->SetBinContent(77,7);
   h194__14->SetBinContent(78,15);
   h194__14->SetBinContent(79,10);
   h194__14->SetBinContent(80,3);
   h194__14->SetBinContent(81,9);
   h194__14->SetBinContent(82,8);
   h194__14->SetBinContent(83,7);
   h194__14->SetBinContent(84,6);
   h194__14->SetBinContent(85,10);
   h194__14->SetBinContent(86,8);
   h194__14->SetBinContent(87,4);
   h194__14->SetBinContent(88,4);
   h194__14->SetBinContent(89,7);
   h194__14->SetBinContent(90,5);
   h194__14->SetBinContent(91,4);
   h194__14->SetBinContent(92,7);
   h194__14->SetBinContent(93,1);
   h194__14->SetBinContent(94,6);
   h194__14->SetBinContent(95,1);
   h194__14->SetBinContent(96,4);
   h194__14->SetBinContent(97,5);
   h194__14->SetBinContent(99,4);
   h194__14->SetBinContent(100,7);
   h194__14->SetBinContent(101,925);
   h194__14->SetEntries(4604);
   h194__14->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h194__14->SetLineColor(ci);
   h194__14->SetLineWidth(2);
   h194__14->GetXaxis()->SetLabelFont(102);
   h194__14->GetXaxis()->SetLabelOffset(0.001);
   h194__14->GetXaxis()->SetLabelSize(0.04);
   h194__14->GetXaxis()->SetTitleSize(0.06);
   h194__14->GetXaxis()->SetTitleOffset(0.9);
   h194__14->GetXaxis()->SetTitleFont(42);
   h194__14->GetYaxis()->SetLabelFont(102);
   h194__14->GetYaxis()->SetLabelOffset(0.01);
   h194__14->GetYaxis()->SetLabelSize(0.04);
   h194__14->GetYaxis()->SetTitleSize(0.06);
   h194__14->GetYaxis()->SetTitleOffset(1.2);
   h194__14->GetYaxis()->SetTitleFont(42);
   h194__14->GetZaxis()->SetLabelFont(102);
   h194__14->GetZaxis()->SetLabelSize(0.04);
   h194__14->GetZaxis()->SetTitleSize(0.06);
   h194__14->GetZaxis()->SetTitleOffset(1);
   h194__14->GetZaxis()->SetTitleFont(42);
   h194__14->Draw("same");
   
   TPaveText *pt = new TPaveText(0.01,0.9085593,0.496954,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   TText *pt_LaTex = pt->AddText("");
   pt->Draw();
   
   TH1F *h193_cumulative__15 = new TH1F("h193_cumulative__15","",100,0,1500);
   h193_cumulative__15->SetBinContent(1,687.034);
   h193_cumulative__15->SetBinContent(2,689.1819);
   h193_cumulative__15->SetBinContent(3,686.767);
   h193_cumulative__15->SetBinContent(4,680.127);
   h193_cumulative__15->SetBinContent(5,677.3462);
   h193_cumulative__15->SetBinContent(6,675.1722);
   h193_cumulative__15->SetBinContent(7,670.5936);
   h193_cumulative__15->SetBinContent(8,668.4498);
   h193_cumulative__15->SetBinContent(9,667.5665);
   h193_cumulative__15->SetBinContent(10,664.7862);
   h193_cumulative__15->SetBinContent(11,663.0435);
   h193_cumulative__15->SetBinContent(12,661.4607);
   h193_cumulative__15->SetBinContent(13,661.1331);
   h193_cumulative__15->SetBinContent(14,660.7958);
   h193_cumulative__15->SetBinContent(15,659.7963);
   h193_cumulative__15->SetBinContent(16,658.4733);
   h193_cumulative__15->SetBinContent(17,657.8519);
   h193_cumulative__15->SetBinContent(18,655.7073);
   h193_cumulative__15->SetBinContent(19,654.0189);
   h193_cumulative__15->SetBinContent(20,653.1721);
   h193_cumulative__15->SetBinContent(21,651.4707);
   h193_cumulative__15->SetBinContent(22,650.5151);
   h193_cumulative__15->SetBinContent(23,648.6035);
   h193_cumulative__15->SetBinContent(24,647.3743);
   h193_cumulative__15->SetBinContent(25,645.6352);
   h193_cumulative__15->SetBinContent(26,644.0562);
   h193_cumulative__15->SetBinContent(27,642.8075);
   h193_cumulative__15->SetBinContent(28,641.6359);
   h193_cumulative__15->SetBinContent(29,640.1288);
   h193_cumulative__15->SetBinContent(30,638.2609);
   h193_cumulative__15->SetBinContent(31,636.6297);
   h193_cumulative__15->SetBinContent(32,635.054);
   h193_cumulative__15->SetBinContent(33,633.44);
   h193_cumulative__15->SetBinContent(34,631.8535);
   h193_cumulative__15->SetBinContent(35,630.5563);
   h193_cumulative__15->SetBinContent(36,629.1017);
   h193_cumulative__15->SetBinContent(37,627.9432);
   h193_cumulative__15->SetBinContent(38,626.6657);
   h193_cumulative__15->SetBinContent(39,625.2676);
   h193_cumulative__15->SetBinContent(40,623.7017);
   h193_cumulative__15->SetBinContent(41,622.5537);
   h193_cumulative__15->SetBinContent(42,621.4714);
   h193_cumulative__15->SetBinContent(43,620.2149);
   h193_cumulative__15->SetBinContent(44,619.0233);
   h193_cumulative__15->SetBinContent(45,617.854);
   h193_cumulative__15->SetBinContent(46,616.6984);
   h193_cumulative__15->SetBinContent(47,615.4051);
   h193_cumulative__15->SetBinContent(48,614.6391);
   h193_cumulative__15->SetBinContent(49,613.8223);
   h193_cumulative__15->SetBinContent(50,613.0675);
   h193_cumulative__15->SetBinContent(51,612.2351);
   h193_cumulative__15->SetBinContent(52,610.7672);
   h193_cumulative__15->SetBinContent(53,609.8582);
   h193_cumulative__15->SetBinContent(54,609.0098);
   h193_cumulative__15->SetBinContent(55,608.1526);
   h193_cumulative__15->SetBinContent(56,607.4566);
   h193_cumulative__15->SetBinContent(57,606.7169);
   h193_cumulative__15->SetBinContent(58,605.8486);
   h193_cumulative__15->SetBinContent(59,605.3447);
   h193_cumulative__15->SetBinContent(60,604.817);
   h193_cumulative__15->SetBinContent(61,604.191);
   h193_cumulative__15->SetBinContent(62,603.3832);
   h193_cumulative__15->SetBinContent(63,603.0157);
   h193_cumulative__15->SetBinContent(64,602.5834);
   h193_cumulative__15->SetBinContent(65,602.0084);
   h193_cumulative__15->SetBinContent(66,601.4688);
   h193_cumulative__15->SetBinContent(67,600.8857);
   h193_cumulative__15->SetBinContent(68,600.638);
   h193_cumulative__15->SetBinContent(69,600.0657);
   h193_cumulative__15->SetBinContent(70,599.4878);
   h193_cumulative__15->SetBinContent(71,599.2183);
   h193_cumulative__15->SetBinContent(72,598.8865);
   h193_cumulative__15->SetBinContent(73,598.5728);
   h193_cumulative__15->SetBinContent(74,598.1949);
   h193_cumulative__15->SetBinContent(75,597.9647);
   h193_cumulative__15->SetBinContent(76,597.9288);
   h193_cumulative__15->SetBinContent(77,597.7561);
   h193_cumulative__15->SetBinContent(78,597.3408);
   h193_cumulative__15->SetBinContent(79,597.0952);
   h193_cumulative__15->SetBinContent(80,597.0523);
   h193_cumulative__15->SetBinContent(81,596.8166);
   h193_cumulative__15->SetBinContent(82,596.598);
   h193_cumulative__15->SetBinContent(83,596.4271);
   h193_cumulative__15->SetBinContent(84,596.2732);
   h193_cumulative__15->SetBinContent(85,596.0068);
   h193_cumulative__15->SetBinContent(86,595.7894);
   h193_cumulative__15->SetBinContent(87,595.6924);
   h193_cumulative__15->SetBinContent(88,595.6108);
   h193_cumulative__15->SetBinContent(89,595.4491);
   h193_cumulative__15->SetBinContent(90,595.3437);
   h193_cumulative__15->SetBinContent(91,595.2703);
   h193_cumulative__15->SetBinContent(92,595.1245);
   h193_cumulative__15->SetBinContent(93,595.1236);
   h193_cumulative__15->SetBinContent(94,594.9405);
   h193_cumulative__15->SetBinContent(95,594.9319);
   h193_cumulative__15->SetBinContent(96,594.8434);
   h193_cumulative__15->SetBinContent(97,594.7465);
   h193_cumulative__15->SetBinContent(98,594.7542);
   h193_cumulative__15->SetBinContent(99,594.666);
   h193_cumulative__15->SetBinContent(100,594.4672);
   h193_cumulative__15->SetBinError(1,712.7643);
   h193_cumulative__15->SetBinError(2,713.8776);
   h193_cumulative__15->SetBinError(3,712.6258);
   h193_cumulative__15->SetBinError(4,709.1724);
   h193_cumulative__15->SetBinError(5,707.7212);
   h193_cumulative__15->SetBinError(6,706.5845);
   h193_cumulative__15->SetBinError(7,704.1846);
   h193_cumulative__15->SetBinError(8,703.0581);
   h193_cumulative__15->SetBinError(9,702.5934);
   h193_cumulative__15->SetBinError(10,701.1288);
   h193_cumulative__15->SetBinError(11,700.2092);
   h193_cumulative__15->SetBinError(12,699.373);
   h193_cumulative__15->SetBinError(13,699.1998);
   h193_cumulative__15->SetBinError(14,699.0214);
   h193_cumulative__15->SetBinError(15,698.4925);
   h193_cumulative__15->SetBinError(16,697.7919);
   h193_cumulative__15->SetBinError(17,697.4625);
   h193_cumulative__15->SetBinError(18,696.3247);
   h193_cumulative__15->SetBinError(19,695.4277);
   h193_cumulative__15->SetBinError(20,694.9773);
   h193_cumulative__15->SetBinError(21,694.0716);
   h193_cumulative__15->SetBinError(22,693.5623);
   h193_cumulative__15->SetBinError(23,692.5426);
   h193_cumulative__15->SetBinError(24,691.886);
   h193_cumulative__15->SetBinError(25,690.9561);
   h193_cumulative__15->SetBinError(26,690.1106);
   h193_cumulative__15->SetBinError(27,689.4413);
   h193_cumulative__15->SetBinError(28,688.8127);
   h193_cumulative__15->SetBinError(29,688.0033);
   h193_cumulative__15->SetBinError(30,686.9987);
   h193_cumulative__15->SetBinError(31,686.1203);
   h193_cumulative__15->SetBinError(32,685.2707);
   h193_cumulative__15->SetBinError(33,684.3993);
   h193_cumulative__15->SetBinError(34,683.5417);
   h193_cumulative__15->SetBinError(35,682.8397);
   h193_cumulative__15->SetBinError(36,682.0516);
   h193_cumulative__15->SetBinError(37,681.4233);
   h193_cumulative__15->SetBinError(38,680.7299);
   h193_cumulative__15->SetBinError(39,679.97);
   h193_cumulative__15->SetBinError(40,679.1181);
   h193_cumulative__15->SetBinError(41,678.4928);
   h193_cumulative__15->SetBinError(42,677.9027);
   h193_cumulative__15->SetBinError(43,677.2171);
   h193_cumulative__15->SetBinError(44,676.5663);
   h193_cumulative__15->SetBinError(45,675.9269);
   h193_cumulative__15->SetBinError(46,675.2945);
   h193_cumulative__15->SetBinError(47,674.5861);
   h193_cumulative__15->SetBinError(48,674.1661);
   h193_cumulative__15->SetBinError(49,673.718);
   h193_cumulative__15->SetBinError(50,673.3037);
   h193_cumulative__15->SetBinError(51,672.8464);
   h193_cumulative__15->SetBinError(52,672.0393);
   h193_cumulative__15->SetBinError(53,671.539);
   h193_cumulative__15->SetBinError(54,671.0718);
   h193_cumulative__15->SetBinError(55,670.5993);
   h193_cumulative__15->SetBinError(56,670.2155);
   h193_cumulative__15->SetBinError(57,669.8073);
   h193_cumulative__15->SetBinError(58,669.3278);
   h193_cumulative__15->SetBinError(59,669.0494);
   h193_cumulative__15->SetBinError(60,668.7578);
   h193_cumulative__15->SetBinError(61,668.4116);
   h193_cumulative__15->SetBinError(62,667.9646);
   h193_cumulative__15->SetBinError(63,667.7611);
   h193_cumulative__15->SetBinError(64,667.5217);
   h193_cumulative__15->SetBinError(65,667.2032);
   h193_cumulative__15->SetBinError(66,666.9041);
   h193_cumulative__15->SetBinError(67,666.5808);
   h193_cumulative__15->SetBinError(68,666.4434);
   h193_cumulative__15->SetBinError(69,666.1258);
   h193_cumulative__15->SetBinError(70,665.8049);
   h193_cumulative__15->SetBinError(71,665.6552);
   h193_cumulative__15->SetBinError(72,665.4709);
   h193_cumulative__15->SetBinError(73,665.2966);
   h193_cumulative__15->SetBinError(74,665.0866);
   h193_cumulative__15->SetBinError(75,664.9586);
   h193_cumulative__15->SetBinError(76,664.9386);
   h193_cumulative__15->SetBinError(77,664.8426);
   h193_cumulative__15->SetBinError(78,664.6116);
   h193_cumulative__15->SetBinError(79,664.4749);
   h193_cumulative__15->SetBinError(80,664.4511);
   h193_cumulative__15->SetBinError(81,664.3199);
   h193_cumulative__15->SetBinError(82,664.1982);
   h193_cumulative__15->SetBinError(83,664.1031);
   h193_cumulative__15->SetBinError(84,664.0174);
   h193_cumulative__15->SetBinError(85,663.8691);
   h193_cumulative__15->SetBinError(86,663.748);
   h193_cumulative__15->SetBinError(87,663.6939);
   h193_cumulative__15->SetBinError(88,663.6485);
   h193_cumulative__15->SetBinError(89,663.5584);
   h193_cumulative__15->SetBinError(90,663.4997);
   h193_cumulative__15->SetBinError(91,663.4587);
   h193_cumulative__15->SetBinError(92,663.3775);
   h193_cumulative__15->SetBinError(93,663.377);
   h193_cumulative__15->SetBinError(94,663.275);
   h193_cumulative__15->SetBinError(95,663.2702);
   h193_cumulative__15->SetBinError(96,663.2208);
   h193_cumulative__15->SetBinError(97,663.1668);
   h193_cumulative__15->SetBinError(98,663.1711);
   h193_cumulative__15->SetBinError(99,663.1219);
   h193_cumulative__15->SetBinError(100,663.0111);
   h193_cumulative__15->SetEntries(84.2032);
   h193_cumulative__15->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   h193_cumulative__15->SetLineColor(ci);
   h193_cumulative__15->SetLineWidth(2);
   h193_cumulative__15->GetXaxis()->SetTitle("");
   h193_cumulative__15->GetXaxis()->SetLabelFont(102);
   h193_cumulative__15->GetXaxis()->SetLabelOffset(0.001);
   h193_cumulative__15->GetXaxis()->SetLabelSize(0.04);
   h193_cumulative__15->GetXaxis()->SetTitleSize(0.06);
   h193_cumulative__15->GetXaxis()->SetTitleOffset(0.9);
   h193_cumulative__15->GetXaxis()->SetTitleFont(42);
   h193_cumulative__15->GetYaxis()->SetTitle("Count");
   h193_cumulative__15->GetYaxis()->SetLabelFont(102);
   h193_cumulative__15->GetYaxis()->SetLabelOffset(0.01);
   h193_cumulative__15->GetYaxis()->SetLabelSize(0.04);
   h193_cumulative__15->GetYaxis()->SetTitleSize(0.06);
   h193_cumulative__15->GetYaxis()->SetTitleOffset(1.2);
   h193_cumulative__15->GetYaxis()->SetTitleFont(42);
   h193_cumulative__15->GetZaxis()->SetLabelFont(102);
   h193_cumulative__15->GetZaxis()->SetLabelSize(0.04);
   h193_cumulative__15->GetZaxis()->SetTitleSize(0.06);
   h193_cumulative__15->GetZaxis()->SetTitleOffset(1);
   h193_cumulative__15->GetZaxis()->SetTitleFont(42);
   h193_cumulative__15->Draw("hist same c");
   TGaxis *gaxis = new TGaxis(1500,0,1500,758.1,0,1.02521,510,"+L");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);

   ci = TColor::GetColor("#0000ff");
   gaxis->SetLabelColor(ci);

   ci = TColor::GetColor("#0000ff");
   gaxis->SetLineColor(ci);
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.65,0.25,0.9,0.55,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h193","Signal","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("h194","Background","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("h193_cumulative","Cumulative #frac{S}{S+B}","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   c1_n13->Modified();
   c1_n13->cd();
   c1_n13->SetSelected(c1_n13);
}


==> images/deltaPtReco.C <==
void deltaPtReco()
{
//=========Macro generated from canvas: c1_n11/c1_n11
//=========  (Tue Jun 14 14:35:23 2022) by ROOT version 6.20/02
   TCanvas *c1_n11 = new TCanvas("c1_n11", "c1_n11",0,0,700,500);
   gStyle->SetOptStat(0);
   c1_n11->Range(-100,-120,566.6667,680);
   c1_n11->SetFillColor(0);
   c1_n11->SetBorderMode(0);
   c1_n11->SetBorderSize(2);
   c1_n11->SetTickx(1);
   c1_n11->SetTicky(1);
   c1_n11->SetLeftMargin(0.15);
   c1_n11->SetBottomMargin(0.15);
   c1_n11->SetFrameLineWidth(2);
   c1_n11->SetFrameBorderMode(0);
   c1_n11->SetFrameLineWidth(2);
   c1_n11->SetFrameBorderMode(0);
   
   TH1F *h185__7 = new TH1F("h185__7","",50,0,500);
   h185__7->SetBinContent(1,160);
   h185__7->SetBinContent(2,350);
   h185__7->SetBinContent(3,479);
   h185__7->SetBinContent(4,519);
   h185__7->SetBinContent(5,547);
   h185__7->SetBinContent(6,547);
   h185__7->SetBinContent(7,523);
   h185__7->SetBinContent(8,515);
   h185__7->SetBinContent(9,501);
   h185__7->SetBinContent(10,461);
   h185__7->SetBinContent(11,483);
   h185__7->SetBinContent(12,505);
   h185__7->SetBinContent(13,479);
   h185__7->SetBinContent(14,493);
   h185__7->SetBinContent(15,457);
   h185__7->SetBinContent(16,416);
   h185__7->SetBinContent(17,428);
   h185__7->SetBinContent(18,428);
   h185__7->SetBinContent(19,404);
   h185__7->SetBinContent(20,344);
   h185__7->SetBinContent(21,391);
   h185__7->SetBinContent(22,352);
   h185__7->SetBinContent(23,329);
   h185__7->SetBinContent(24,337);
   h185__7->SetBinContent(25,331);
   h185__7->SetBinContent(26,296);
   h185__7->SetBinContent(27,267);
   h185__7->SetBinContent(28,281);
   h185__7->SetBinContent(29,259);
   h185__7->SetBinContent(30,263);
   h185__7->SetBinContent(31,231);
   h185__7->SetBinContent(32,231);
   h185__7->SetBinContent(33,216);
   h185__7->SetBinContent(34,220);
   h185__7->SetBinContent(35,203);
   h185__7->SetBinContent(36,199);
   h185__7->SetBinContent(37,192);
   h185__7->SetBinContent(38,174);
   h185__7->SetBinContent(39,202);
   h185__7->SetBinContent(40,167);
   h185__7->SetBinContent(41,160);
   h185__7->SetBinContent(42,142);
   h185__7->SetBinContent(43,140);
   h185__7->SetBinContent(44,131);
   h185__7->SetBinContent(45,134);
   h185__7->SetBinContent(46,135);
   h185__7->SetBinContent(47,138);
   h185__7->SetBinContent(48,127);
   h185__7->SetBinContent(49,111);
   h185__7->SetBinContent(50,87);
   h185__7->SetBinContent(51,6239);
   h185__7->SetMinimum(0);
   h185__7->SetMaximum(600);
   h185__7->SetEntries(21724);
   h185__7->SetStats(0);
   h185__7->SetLineWidth(2);
   h185__7->GetXaxis()->SetTitle("#delta p_{T, reco} [MeV]");
   h185__7->GetXaxis()->SetLabelFont(102);
   h185__7->GetXaxis()->SetLabelOffset(0.001);
   h185__7->GetXaxis()->SetLabelSize(0.04);
   h185__7->GetXaxis()->SetTitleSize(0.06);
   h185__7->GetXaxis()->SetTitleOffset(0.9);
   h185__7->GetXaxis()->SetTitleFont(42);
   h185__7->GetYaxis()->SetTitle("Normalized distribution");
   h185__7->GetYaxis()->SetLabelFont(102);
   h185__7->GetYaxis()->SetLabelOffset(0.01);
   h185__7->GetYaxis()->SetLabelSize(0.04);
   h185__7->GetYaxis()->SetTitleSize(0.06);
   h185__7->GetYaxis()->SetTitleOffset(1.2);
   h185__7->GetYaxis()->SetTitleFont(42);
   h185__7->GetZaxis()->SetLabelFont(102);
   h185__7->GetZaxis()->SetLabelSize(0.04);
   h185__7->GetZaxis()->SetTitleSize(0.06);
   h185__7->GetZaxis()->SetTitleOffset(1);
   h185__7->GetZaxis()->SetTitleFont(42);
   h185__7->Draw("");
   
   TH1F *h186__8 = new TH1F("h186__8","deltaPt {firstClusterAngleWithMu > 30 && firstClusterDist/10 > 10 && Z == 1}",50,0,500);
   h186__8->SetBinContent(1,84);
   h186__8->SetBinContent(2,171);
   h186__8->SetBinContent(3,216);
   h186__8->SetBinContent(4,211);
   h186__8->SetBinContent(5,216);
   h186__8->SetBinContent(6,196);
   h186__8->SetBinContent(7,200);
   h186__8->SetBinContent(8,160);
   h186__8->SetBinContent(9,141);
   h186__8->SetBinContent(10,133);
   h186__8->SetBinContent(11,131);
   h186__8->SetBinContent(12,100);
   h186__8->SetBinContent(13,106);
   h186__8->SetBinContent(14,113);
   h186__8->SetBinContent(15,74);
   h186__8->SetBinContent(16,76);
   h186__8->SetBinContent(17,78);
   h186__8->SetBinContent(18,66);
   h186__8->SetBinContent(19,76);
   h186__8->SetBinContent(20,47);
   h186__8->SetBinContent(21,49);
   h186__8->SetBinContent(22,46);
   h186__8->SetBinContent(23,45);
   h186__8->SetBinContent(24,53);
   h186__8->SetBinContent(25,48);
   h186__8->SetBinContent(26,50);
   h186__8->SetBinContent(27,27);
   h186__8->SetBinContent(28,39);
   h186__8->SetBinContent(29,31);
   h186__8->SetBinContent(30,31);
   h186__8->SetBinContent(31,25);
   h186__8->SetBinContent(32,28);
   h186__8->SetBinContent(33,23);
   h186__8->SetBinContent(34,27);
   h186__8->SetBinContent(35,29);
   h186__8->SetBinContent(36,23);
   h186__8->SetBinContent(37,20);
   h186__8->SetBinContent(38,20);
   h186__8->SetBinContent(39,27);
   h186__8->SetBinContent(40,26);
   h186__8->SetBinContent(41,23);
   h186__8->SetBinContent(42,18);
   h186__8->SetBinContent(43,26);
   h186__8->SetBinContent(44,18);
   h186__8->SetBinContent(45,10);
   h186__8->SetBinContent(46,13);
   h186__8->SetBinContent(47,18);
   h186__8->SetBinContent(48,18);
   h186__8->SetBinContent(49,14);
   h186__8->SetBinContent(50,15);
   h186__8->SetBinContent(51,1123);
   h186__8->SetEntries(4558);
   h186__8->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h186__8->SetLineColor(ci);
   h186__8->SetLineWidth(2);
   h186__8->GetXaxis()->SetLabelFont(102);
   h186__8->GetXaxis()->SetLabelOffset(0.001);
   h186__8->GetXaxis()->SetLabelSize(0.04);
   h186__8->GetXaxis()->SetTitleSize(0.06);
   h186__8->GetXaxis()->SetTitleOffset(0.9);
   h186__8->GetXaxis()->SetTitleFont(42);
   h186__8->GetYaxis()->SetLabelFont(102);
   h186__8->GetYaxis()->SetLabelOffset(0.01);
   h186__8->GetYaxis()->SetLabelSize(0.04);
   h186__8->GetYaxis()->SetTitleSize(0.06);
   h186__8->GetYaxis()->SetTitleOffset(1.2);
   h186__8->GetYaxis()->SetTitleFont(42);
   h186__8->GetZaxis()->SetLabelFont(102);
   h186__8->GetZaxis()->SetLabelSize(0.04);
   h186__8->GetZaxis()->SetTitleSize(0.06);
   h186__8->GetZaxis()->SetTitleOffset(1);
   h186__8->GetZaxis()->SetTitleFont(42);
   h186__8->Draw("same");
   
   TH1F *h187__9 = new TH1F("h187__9","deltaPt {firstClusterAngleWithMu > 30 && firstClusterDist/10 > 10 && Z == 6}",50,0,500);
   h187__9->SetBinContent(1,76);
   h187__9->SetBinContent(2,179);
   h187__9->SetBinContent(3,263);
   h187__9->SetBinContent(4,308);
   h187__9->SetBinContent(5,331);
   h187__9->SetBinContent(6,351);
   h187__9->SetBinContent(7,323);
   h187__9->SetBinContent(8,354);
   h187__9->SetBinContent(9,360);
   h187__9->SetBinContent(10,328);
   h187__9->SetBinContent(11,352);
   h187__9->SetBinContent(12,405);
   h187__9->SetBinContent(13,373);
   h187__9->SetBinContent(14,380);
   h187__9->SetBinContent(15,383);
   h187__9->SetBinContent(16,340);
   h187__9->SetBinContent(17,350);
   h187__9->SetBinContent(18,362);
   h187__9->SetBinContent(19,328);
   h187__9->SetBinContent(20,297);
   h187__9->SetBinContent(21,342);
   h187__9->SetBinContent(22,306);
   h187__9->SetBinContent(23,284);
   h187__9->SetBinContent(24,284);
   h187__9->SetBinContent(25,283);
   h187__9->SetBinContent(26,246);
   h187__9->SetBinContent(27,240);
   h187__9->SetBinContent(28,242);
   h187__9->SetBinContent(29,228);
   h187__9->SetBinContent(30,232);
   h187__9->SetBinContent(31,206);
   h187__9->SetBinContent(32,202);
   h187__9->SetBinContent(33,193);
   h187__9->SetBinContent(34,192);
   h187__9->SetBinContent(35,173);
   h187__9->SetBinContent(36,176);
   h187__9->SetBinContent(37,172);
   h187__9->SetBinContent(38,154);
   h187__9->SetBinContent(39,175);
   h187__9->SetBinContent(40,141);
   h187__9->SetBinContent(41,137);
   h187__9->SetBinContent(42,123);
   h187__9->SetBinContent(43,114);
   h187__9->SetBinContent(44,113);
   h187__9->SetBinContent(45,124);
   h187__9->SetBinContent(46,122);
   h187__9->SetBinContent(47,119);
   h187__9->SetBinContent(48,109);
   h187__9->SetBinContent(49,97);
   h187__9->SetBinContent(50,72);
   h187__9->SetBinContent(51,5103);
   h187__9->SetEntries(17147);
   h187__9->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   h187__9->SetLineColor(ci);
   h187__9->SetLineWidth(2);
   h187__9->GetXaxis()->SetLabelFont(102);
   h187__9->GetXaxis()->SetLabelOffset(0.001);
   h187__9->GetXaxis()->SetLabelSize(0.04);
   h187__9->GetXaxis()->SetTitleSize(0.06);
   h187__9->GetXaxis()->SetTitleOffset(0.9);
   h187__9->GetXaxis()->SetTitleFont(42);
   h187__9->GetYaxis()->SetLabelFont(102);
   h187__9->GetYaxis()->SetLabelOffset(0.01);
   h187__9->GetYaxis()->SetLabelSize(0.04);
   h187__9->GetYaxis()->SetTitleSize(0.06);
   h187__9->GetYaxis()->SetTitleOffset(1.2);
   h187__9->GetYaxis()->SetTitleFont(42);
   h187__9->GetZaxis()->SetLabelFont(102);
   h187__9->GetZaxis()->SetLabelSize(0.04);
   h187__9->GetZaxis()->SetTitleSize(0.06);
   h187__9->GetZaxis()->SetTitleOffset(1);
   h187__9->GetZaxis()->SetTitleFont(42);
   h187__9->Draw("same");
   
   TLegend *leg = new TLegend(0.78,0.7,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h185","Total","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("h186","H","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("h187","C","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   c1_n11->Modified();
   c1_n11->cd();
   c1_n11->SetSelected(c1_n11);
}


==> images/energy_fraction_neutron_graph_process_neut.C <==
void energy_fraction_neutron_graph_process_nu()
{
//=========Macro generated from canvas: c1/c1
//=========  (Thu Mar 17 15:49:54 2022) by ROOT version 6.20/02
gROOT->SetStyle("Plain");
	  gStyle->SetTitleBorderSize(0);
	  gStyle->SetOptStat("");
	  gStyle->SetLabelFont(102,"");
	  gStyle->SetLabelSize(0.06,"");
	  gStyle->SetLabelFont(102,"xyz");
	  gStyle->SetLabelSize(0.04,"xyz");
	  gStyle->SetLabelOffset(0.001,"x");
	  gStyle->SetLabelOffset(0.01,"y");
	  gStyle->SetTitleFont(42,"xyz");
	  gStyle->SetTitleFontSize(0.06);
	  gStyle->SetTitleFont(42);
	  gStyle->SetTitleSize(0.06,"xyz");
	  gStyle->SetTitleOffset(0.9,"x");
	  gStyle->SetTitleOffset(1.2,"y");
	  gStyle->SetStripDecimals(kFALSE);
	  gStyle->SetPadLeftMargin(0.15);
	  gStyle->SetPadBottomMargin(0.15);
	  gStyle->SetStatW(0.35);
	  gStyle->SetStatH(0.25);
	  gStyle->SetPadTickX(kTRUE);
	  gStyle->SetPadTickY(kTRUE);
	  gStyle->SetPalette(1);
	  gStyle->SetNumberContours(99);
	  gStyle->SetHistLineWidth(2);
	  gStyle->SetFrameLineWidth(2);
	  gStyle->SetFuncWidth(2);
	  gStyle->SetStatFont(42);
	  gStyle->SetOptFit(0);
	  gStyle->SetOptStat(0);
	  gStyle->SetOptStat(000000);  

 TCanvas *c1 = new TCanvas("c1", "c1",10,64,700,500);
   gStyle->SetOptStat(0);
   c1->Range(-2.749225,-0.09864865,18.39866,0.4554054);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(1);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.13);
   c1->SetRightMargin(0.16);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1001[15] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5};
   Double_t Graph0_fy1001[15] = {
   0.02502256,
   0.02327486,
   0.01779953,
   0.01467552,
   0.01315476,
   0.01185326,
   0.009529221,
   0.009066465,
   0.007603362,
   0.006992809,
   0.00657465,
   0.005802399,
   0.005120701,
   0.005061901,
   0.005036909};
   Double_t Graph0_fex1001[15] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t Graph0_fey1001[15] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraphErrors *gre = new TGraphErrors(15,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","",100,0,16.5);
   Graph_Graph01001->SetMinimum(-0.01);
   Graph_Graph01001->SetMaximum(0.4);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(3);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetTitle("E_{#nu} [GeV]");
   Graph_Graph01001->GetXaxis()->SetRange(1,91);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.9);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetTitle("E_{n}/E_{#nu}");
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(0.75);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   gre->Draw("ap");
   
   Double_t Graph1_fx1[15] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5};
   Double_t Graph1_fy1[15] = {
   0.09059184,
   0.07206367,
   0.04836658,
   0.03698197,
   0.0319439,
   0.02799917,
   0.02328243,
   0.02079054,
   0.01677568,
   0.01638664,
   0.01587185,
   0.01257246,
   0.01078437,
   0.0109531,
   0.01074996};
   TGraph *graph = new TGraph(15,Graph1_fx1,Graph1_fy1);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","Graph",100,0,15.9);
   Graph_Graph11->SetMinimum(0.002765772);
   Graph_Graph11->SetMaximum(0.09857603);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);
   Graph_Graph11->SetLineWidth(3);
   Graph_Graph11->SetMarkerStyle(20);
   Graph_Graph11->GetXaxis()->SetLabelFont(132);
   Graph_Graph11->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph11->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph11->GetXaxis()->SetTitleOffset(0.9);
   Graph_Graph11->GetXaxis()->SetTitleFont(132);
   Graph_Graph11->GetYaxis()->SetLabelFont(132);
   Graph_Graph11->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph11->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph11->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph11->GetYaxis()->SetTitleFont(132);
   Graph_Graph11->GetZaxis()->SetLabelFont(132);
   Graph_Graph11->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph11->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph11->GetZaxis()->SetTitleOffset(0.75);
   Graph_Graph11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph11);
   
   graph->Draw("l");
   
   Double_t Graph2_fx1002[15] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5};
   Double_t Graph2_fy1002[15] = {
   0.07649875,
   0.07637568,
   0.06596325,
   0.05353596,
   0.04373991,
   0.03669318,
   0.03133813,
   0.02828758,
   0.02409078,
   0.02208534,
   0.01939651,
   0.01831071,
   0.01632925,
   0.01564836,
   0.01516513};
   Double_t Graph2_fex1002[15] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t Graph2_fey1002[15] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(15,Graph2_fx1002,Graph2_fy1002,Graph2_fex1002,Graph2_fey1002);
   gre->SetName("Graph2");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph21002 = new TH1F("Graph_Graph21002","",100,0,16.5);
   Graph_Graph21002->SetMinimum(-0.01);
   Graph_Graph21002->SetMaximum(0.4);
   Graph_Graph21002->SetDirectory(0);
   Graph_Graph21002->SetStats(0);
   Graph_Graph21002->SetLineWidth(3);
   Graph_Graph21002->SetMarkerStyle(20);
   Graph_Graph21002->GetXaxis()->SetTitle("E_{#nu} [GeV]");
   Graph_Graph21002->GetXaxis()->SetRange(1,91);
   Graph_Graph21002->GetXaxis()->SetLabelFont(132);
   Graph_Graph21002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph21002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph21002->GetXaxis()->SetTitleOffset(0.9);
   Graph_Graph21002->GetXaxis()->SetTitleFont(132);
   Graph_Graph21002->GetYaxis()->SetTitle("E_{n}/E_{#nu}");
   Graph_Graph21002->GetYaxis()->SetLabelFont(132);
   Graph_Graph21002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph21002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph21002->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph21002->GetYaxis()->SetTitleFont(132);
   Graph_Graph21002->GetZaxis()->SetLabelFont(132);
   Graph_Graph21002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph21002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph21002->GetZaxis()->SetTitleOffset(0.75);
   Graph_Graph21002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph21002);
   
   gre->Draw("p");
   
   Double_t Graph3_fx2[15] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5};
   Double_t Graph3_fy2[15] = {
   0.2485869,
   0.2508767,
   0.211422,
   0.1677853,
   0.1340582,
   0.1111024,
   0.09443394,
   0.08367231,
   0.0712268,
   0.06407165,
   0.05574414,
   0.05407128,
   0.04789911,
   0.04565227,
   0.04342265};
   graph = new TGraph(15,Graph3_fx2,Graph3_fy2);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph32 = new TH1F("Graph_Graph32","Graph",100,0,15.9);
   Graph_Graph32->SetMinimum(0.02267724);
   Graph_Graph32->SetMaximum(0.2716221);
   Graph_Graph32->SetDirectory(0);
   Graph_Graph32->SetStats(0);
   Graph_Graph32->SetLineWidth(3);
   Graph_Graph32->SetMarkerStyle(20);
   Graph_Graph32->GetXaxis()->SetLabelFont(132);
   Graph_Graph32->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph32->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph32->GetXaxis()->SetTitleOffset(0.9);
   Graph_Graph32->GetXaxis()->SetTitleFont(132);
   Graph_Graph32->GetYaxis()->SetLabelFont(132);
   Graph_Graph32->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph32->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph32->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph32->GetYaxis()->SetTitleFont(132);
   Graph_Graph32->GetZaxis()->SetLabelFont(132);
   Graph_Graph32->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph32->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph32->GetZaxis()->SetTitleOffset(0.75);
   Graph_Graph32->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph32);
   
   graph->Draw("l");
   
   Double_t Graph6_fx1004[15] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5};
   Double_t Graph6_fy1004[15] = {
   0.1608063,
   0.1367234,
   0.1160606,
   0.09923177,
   0.08729132,
   0.0796141,
   0.07430848,
   0.07014674,
   0.06577903,
   0.06197063,
   0.05949039,
   0.05668318,
   0.05413659,
   0.05077926,
   0.04955158};
   Double_t Graph6_fex1004[15] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t Graph6_fey1004[15] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(15,Graph6_fx1004,Graph6_fy1004,Graph6_fex1004,Graph6_fey1004);
   gre->SetName("Graph6");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph61004 = new TH1F("Graph_Graph61004","",100,0,16.5);
   Graph_Graph61004->SetMinimum(-0.01);
   Graph_Graph61004->SetMaximum(0.4);
   Graph_Graph61004->SetDirectory(0);
   Graph_Graph61004->SetStats(0);
   Graph_Graph61004->SetLineWidth(3);
   Graph_Graph61004->SetMarkerStyle(20);
   Graph_Graph61004->GetXaxis()->SetTitle("E_{#nu} [GeV]");
   Graph_Graph61004->GetXaxis()->SetRange(1,91);
   Graph_Graph61004->GetXaxis()->SetLabelFont(132);
   Graph_Graph61004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph61004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph61004->GetXaxis()->SetTitleOffset(0.9);
   Graph_Graph61004->GetXaxis()->SetTitleFont(132);
   Graph_Graph61004->GetYaxis()->SetTitle("E_{n}/E_{#nu}");
   Graph_Graph61004->GetYaxis()->SetLabelFont(132);
   Graph_Graph61004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph61004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph61004->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph61004->GetYaxis()->SetTitleFont(132);
   Graph_Graph61004->GetZaxis()->SetLabelFont(132);
   Graph_Graph61004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph61004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph61004->GetZaxis()->SetTitleOffset(0.75);
   Graph_Graph61004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph61004);
   
   gre->Draw("p");
   
   Double_t Graph7_fx4[15] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5};
   Double_t Graph7_fy4[15] = {
   0.3830211,
   0.3853492,
   0.3453691,
   0.2979681,
   0.261098,
   0.2373109,
   0.2231636,
   0.2098491,
   0.1999884,
   0.1881624,
   0.1818596,
   0.1734693,
   0.167525,
   0.1570963,
   0.1518287};
   graph = new TGraph(15,Graph7_fx4,Graph7_fy4);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph74 = new TH1F("Graph_Graph74","Graph",100,0,15.9);
   Graph_Graph74->SetMinimum(0.1284767);
   Graph_Graph74->SetMaximum(0.4087013);
   Graph_Graph74->SetDirectory(0);
   Graph_Graph74->SetStats(0);
   Graph_Graph74->SetLineWidth(3);
   Graph_Graph74->SetMarkerStyle(20);
   Graph_Graph74->GetXaxis()->SetLabelFont(132);
   Graph_Graph74->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph74->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph74->GetXaxis()->SetTitleOffset(0.9);
   Graph_Graph74->GetXaxis()->SetTitleFont(132);
   Graph_Graph74->GetYaxis()->SetLabelFont(132);
   Graph_Graph74->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph74->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph74->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph74->GetYaxis()->SetTitleFont(132);
   Graph_Graph74->GetZaxis()->SetLabelFont(132);
   Graph_Graph74->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph74->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph74->GetZaxis()->SetTitleOffset(0.75);
   Graph_Graph74->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph74);
   
   graph->Draw("l");
   
   TLegend *leg = new TLegend(0.64,0.7,0.84,0.9,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","QES mean","lpf");
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("Graph2","RES mean","lpf");
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#00ff00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("Graph6","DIS mean","lpf");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("","90% upper limits","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->SaveAs("energy_fraction_neutron_graph_process_nu.pdf");
}


==> images/finalEnuRes.C <==
void finalEnuRes()
{
//=========Macro generated from canvas: c1_n4/c1_n4
//=========  (Fri Jun 17 09:48:07 2022) by ROOT version 6.20/02
   TCanvas *c1_n4 = new TCanvas("c1_n4", "c1_n4",0,0,700,500);
   gStyle->SetOptStat(0);
   c1_n4->Range(-0.28,-0.024,0.2533333,0.136);
   c1_n4->SetFillColor(0);
   c1_n4->SetBorderMode(0);
   c1_n4->SetBorderSize(2);
   c1_n4->SetTickx(1);
   c1_n4->SetTicky(1);
   c1_n4->SetLeftMargin(0.15);
   c1_n4->SetBottomMargin(0.15);
   c1_n4->SetFrameLineWidth(2);
   c1_n4->SetFrameBorderMode(0);
   c1_n4->SetFrameLineWidth(2);
   c1_n4->SetFrameBorderMode(0);
   
   TH1F *hlep__1 = new TH1F("hlep__1","",50,-0.2,0.2);
   hlep__1->SetBinContent(0,0.003861004);
   hlep__1->SetBinContent(2,0.000551572);
   hlep__1->SetBinContent(4,0.001654716);
   hlep__1->SetBinContent(5,0.001103144);
   hlep__1->SetBinContent(6,0.001654716);
   hlep__1->SetBinContent(7,0.001103144);
   hlep__1->SetBinContent(8,0.000551572);
   hlep__1->SetBinContent(9,0.004412576);
   hlep__1->SetBinContent(10,0.00275786);
   hlep__1->SetBinContent(11,0.00275786);
   hlep__1->SetBinContent(12,0.00275786);
   hlep__1->SetBinContent(13,0.004964148);
   hlep__1->SetBinContent(14,0.009376723);
   hlep__1->SetBinContent(15,0.01268616);
   hlep__1->SetBinContent(16,0.01489244);
   hlep__1->SetBinContent(17,0.02261445);
   hlep__1->SetBinContent(18,0.02868174);
   hlep__1->SetBinContent(19,0.03309432);
   hlep__1->SetBinContent(20,0.04633205);
   hlep__1->SetBinContent(21,0.05405406);
   hlep__1->SetBinContent(22,0.04853833);
   hlep__1->SetBinContent(23,0.05956977);
   hlep__1->SetBinContent(24,0.07225593);
   hlep__1->SetBinContent(25,0.07446222);
   hlep__1->SetBinContent(26,0.06618864);
   hlep__1->SetBinContent(27,0.05736349);
   hlep__1->SetBinContent(28,0.07060121);
   hlep__1->SetBinContent(29,0.06784336);
   hlep__1->SetBinContent(30,0.0452289);
   hlep__1->SetBinContent(31,0.0413679);
   hlep__1->SetBinContent(32,0.03971318);
   hlep__1->SetBinContent(33,0.02537231);
   hlep__1->SetBinContent(34,0.02482074);
   hlep__1->SetBinContent(35,0.01434087);
   hlep__1->SetBinContent(36,0.01268616);
   hlep__1->SetBinContent(37,0.009376723);
   hlep__1->SetBinContent(38,0.009928295);
   hlep__1->SetBinContent(39,0.003309432);
   hlep__1->SetBinContent(40,0.00275786);
   hlep__1->SetBinContent(41,0.002206288);
   hlep__1->SetBinContent(42,0.001103144);
   hlep__1->SetBinContent(43,0.001654716);
   hlep__1->SetBinContent(44,0.002206288);
   hlep__1->SetBinContent(45,0.000551572);
   hlep__1->SetBinContent(46,0.000551572);
   hlep__1->SetBinContent(51,0.000551572);
   hlep__1->SetBinError(0,0.001459322);
   hlep__1->SetBinError(2,0.000551572);
   hlep__1->SetBinError(4,0.0009553507);
   hlep__1->SetBinError(5,0.0007800406);
   hlep__1->SetBinError(6,0.0009553507);
   hlep__1->SetBinError(7,0.0007800406);
   hlep__1->SetBinError(8,0.000551572);
   hlep__1->SetBinError(9,0.001560081);
   hlep__1->SetBinError(10,0.001233352);
   hlep__1->SetBinError(11,0.001233352);
   hlep__1->SetBinError(12,0.001233352);
   hlep__1->SetBinError(13,0.001654716);
   hlep__1->SetBinError(14,0.00227419);
   hlep__1->SetBinError(15,0.002645246);
   hlep__1->SetBinError(16,0.002866052);
   hlep__1->SetBinError(17,0.003531784);
   hlep__1->SetBinError(18,0.003977442);
   hlep__1->SetBinError(19,0.004272458);
   hlep__1->SetBinError(20,0.005055241);
   hlep__1->SetBinError(21,0.005460284);
   hlep__1->SetBinError(22,0.005174204);
   hlep__1->SetBinError(23,0.005732104);
   hlep__1->SetBinError(24,0.00631303);
   hlep__1->SetBinError(25,0.006408687);
   hlep__1->SetBinError(26,0.006042168);
   hlep__1->SetBinError(27,0.005624953);
   hlep__1->SetBinError(28,0.006240325);
   hlep__1->SetBinError(29,0.006117229);
   hlep__1->SetBinError(30,0.004994697);
   hlep__1->SetBinError(31,0.004776753);
   hlep__1->SetBinError(32,0.004680243);
   hlep__1->SetBinError(33,0.003740943);
   hlep__1->SetBinError(34,0.003700057);
   hlep__1->SetBinError(35,0.002812476);
   hlep__1->SetBinError(36,0.002645246);
   hlep__1->SetBinError(37,0.00227419);
   hlep__1->SetBinError(38,0.002340122);
   hlep__1->SetBinError(39,0.00135107);
   hlep__1->SetBinError(40,0.001233352);
   hlep__1->SetBinError(41,0.001103144);
   hlep__1->SetBinError(42,0.0007800406);
   hlep__1->SetBinError(43,0.0009553507);
   hlep__1->SetBinError(44,0.001103144);
   hlep__1->SetBinError(45,0.000551572);
   hlep__1->SetBinError(46,0.000551572);
   hlep__1->SetBinError(51,0.000551572);
   hlep__1->SetMinimum(0);
   hlep__1->SetMaximum(0.12);
   hlep__1->SetEntries(1821);
   hlep__1->SetStats(0);
   
   TF1 *gaus1 = new TF1("gaus","gaus",-0.2,0.2, TF1::EAddToList::kNo);
   gaus1->SetBit(TF1::kNotDraw);
   gaus1->SetFillColor(19);
   gaus1->SetFillStyle(0);
   gaus1->SetLineWidth(2);
   gaus1->SetChisquare(41.98888);
   gaus1->SetNDF(41);
   gaus1->GetXaxis()->SetLabelFont(102);
   gaus1->GetXaxis()->SetLabelOffset(0.001);
   gaus1->GetXaxis()->SetLabelSize(0.04);
   gaus1->GetXaxis()->SetTitleSize(0.06);
   gaus1->GetXaxis()->SetTitleOffset(0.9);
   gaus1->GetXaxis()->SetTitleFont(42);
   gaus1->GetYaxis()->SetLabelFont(102);
   gaus1->GetYaxis()->SetLabelOffset(0.01);
   gaus1->GetYaxis()->SetLabelSize(0.04);
   gaus1->GetYaxis()->SetTitleSize(0.06);
   gaus1->GetYaxis()->SetTitleOffset(1.2);
   gaus1->GetYaxis()->SetTitleFont(42);
   gaus1->SetParameter(0,0.06807068);
   gaus1->SetParError(0,0.002052001);
   gaus1->SetParLimits(0,0,0);
   gaus1->SetParameter(1,0.0006055917);
   gaus1->SetParError(1,0.001089967);
   gaus1->SetParLimits(1,0,0);
   gaus1->SetParameter(2,0.04580744);
   gaus1->SetParError(2,0.0008516353);
   gaus1->SetParLimits(2,0,0.482579);
   gaus1->SetParent(hlep__1);
   hlep__1->GetListOfFunctions()->Add(gaus1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   hlep__1->SetLineColor(ci);
   hlep__1->SetLineWidth(2);
   hlep__1->GetXaxis()->SetTitle("E_{reco}/E_{#nu} - 1");
   hlep__1->GetXaxis()->SetLabelFont(102);
   hlep__1->GetXaxis()->SetLabelOffset(0.001);
   hlep__1->GetXaxis()->SetLabelSize(0.04);
   hlep__1->GetXaxis()->SetTitleSize(0.06);
   hlep__1->GetXaxis()->SetTitleOffset(0.9);
   hlep__1->GetXaxis()->SetTitleFont(42);
   hlep__1->GetYaxis()->SetTitle("Normalized distribution");
   hlep__1->GetYaxis()->SetLabelFont(102);
   hlep__1->GetYaxis()->SetLabelOffset(0.01);
   hlep__1->GetYaxis()->SetLabelSize(0.04);
   hlep__1->GetYaxis()->SetTitleSize(0.06);
   hlep__1->GetYaxis()->SetTitleOffset(1.2);
   hlep__1->GetYaxis()->SetTitleFont(42);
   hlep__1->GetZaxis()->SetLabelFont(102);
   hlep__1->GetZaxis()->SetLabelSize(0.04);
   hlep__1->GetZaxis()->SetTitleSize(0.06);
   hlep__1->GetZaxis()->SetTitleOffset(1);
   hlep__1->GetZaxis()->SetTitleFont(42);
   hlep__1->Draw("hist");
   
   TH1F *hcal__2 = new TH1F("hcal__2","",50,-0.2,0.2);
   hcal__2->SetBinContent(0,0.002203857);
   hcal__2->SetBinContent(1,0.0005509642);
   hcal__2->SetBinContent(3,0.0005509642);
   hcal__2->SetBinContent(4,0.0005509642);
   hcal__2->SetBinContent(6,0.001101928);
   hcal__2->SetBinContent(7,0.001652893);
   hcal__2->SetBinContent(8,0.002203857);
   hcal__2->SetBinContent(9,0.001101928);
   hcal__2->SetBinContent(10,0.002203857);
   hcal__2->SetBinContent(11,0.002203857);
   hcal__2->SetBinContent(12,0.001101928);
   hcal__2->SetBinContent(13,0.005509642);
   hcal__2->SetBinContent(14,0.01157025);
   hcal__2->SetBinContent(15,0.008815427);
   hcal__2->SetBinContent(16,0.01267218);
   hcal__2->SetBinContent(17,0.02258953);
   hcal__2->SetBinContent(18,0.02203857);
   hcal__2->SetBinContent(19,0.03581267);
   hcal__2->SetBinContent(20,0.04132231);
   hcal__2->SetBinContent(21,0.05674931);
   hcal__2->SetBinContent(22,0.04628099);
   hcal__2->SetBinContent(23,0.07052342);
   hcal__2->SetBinContent(24,0.06887052);
   hcal__2->SetBinContent(25,0.06942149);
   hcal__2->SetBinContent(26,0.06942149);
   hcal__2->SetBinContent(27,0.06115703);
   hcal__2->SetBinContent(28,0.06721763);
   hcal__2->SetBinContent(29,0.06831956);
   hcal__2->SetBinContent(30,0.05399449);
   hcal__2->SetBinContent(31,0.03856749);
   hcal__2->SetBinContent(32,0.04407714);
   hcal__2->SetBinContent(33,0.03030303);
   hcal__2->SetBinContent(34,0.02479339);
   hcal__2->SetBinContent(35,0.01101928);
   hcal__2->SetBinContent(36,0.015427);
   hcal__2->SetBinContent(37,0.009917355);
   hcal__2->SetBinContent(38,0.007162535);
   hcal__2->SetBinContent(39,0.003305785);
   hcal__2->SetBinContent(40,0.002203857);
   hcal__2->SetBinContent(41,0.001652893);
   hcal__2->SetBinContent(42,0.001101928);
   hcal__2->SetBinContent(43,0.003305785);
   hcal__2->SetBinContent(44,0.0005509642);
   hcal__2->SetBinContent(45,0.0005509642);
   hcal__2->SetBinContent(46,0.0005509642);
   hcal__2->SetBinContent(51,0.001101928);
   hcal__2->SetBinError(0,0.001101928);
   hcal__2->SetBinError(1,0.0005509642);
   hcal__2->SetBinError(3,0.0005509642);
   hcal__2->SetBinError(4,0.0005509642);
   hcal__2->SetBinError(6,0.000779181);
   hcal__2->SetBinError(7,0.000954298);
   hcal__2->SetBinError(8,0.001101928);
   hcal__2->SetBinError(9,0.000779181);
   hcal__2->SetBinError(10,0.001101928);
   hcal__2->SetBinError(11,0.001101928);
   hcal__2->SetBinError(12,0.000779181);
   hcal__2->SetBinError(13,0.001742302);
   hcal__2->SetBinError(14,0.002524835);
   hcal__2->SetBinError(15,0.002203857);
   hcal__2->SetBinError(16,0.002642331);
   hcal__2->SetBinError(17,0.003527892);
   hcal__2->SetBinError(18,0.003484603);
   hcal__2->SetBinError(19,0.004442015);
   hcal__2->SetBinError(20,0.00477149);
   hcal__2->SetBinError(21,0.005591676);
   hcal__2->SetBinError(22,0.00504967);
   hcal__2->SetBinError(23,0.006233448);
   hcal__2->SetBinError(24,0.006159967);
   hcal__2->SetBinError(25,0.006184558);
   hcal__2->SetBinError(26,0.006184558);
   hcal__2->SetBinError(27,0.005804768);
   hcal__2->SetBinError(28,0.006085598);
   hcal__2->SetBinError(29,0.006135278);
   hcal__2->SetBinError(30,0.005454267);
   hcal__2->SetBinError(31,0.004609697);
   hcal__2->SetBinError(32,0.004927974);
   hcal__2->SetBinError(33,0.00408606);
   hcal__2->SetBinError(34,0.00369598);
   hcal__2->SetBinError(35,0.002463987);
   hcal__2->SetBinError(36,0.002915428);
   hcal__2->SetBinError(37,0.002337543);
   hcal__2->SetBinError(38,0.00198653);
   hcal__2->SetBinError(39,0.001349581);
   hcal__2->SetBinError(40,0.001101928);
   hcal__2->SetBinError(41,0.000954298);
   hcal__2->SetBinError(42,0.000779181);
   hcal__2->SetBinError(43,0.001349581);
   hcal__2->SetBinError(44,0.0005509642);
   hcal__2->SetBinError(45,0.0005509642);
   hcal__2->SetBinError(46,0.0005509642);
   hcal__2->SetBinError(51,0.000779181);
   hcal__2->SetEntries(1821);
   hcal__2->SetStats(0);
   
   TF1 *gaus2 = new TF1("gaus","gaus",-0.2,0.2, TF1::EAddToList::kNo);
   gaus2->SetBit(TF1::kNotDraw);
   gaus2->SetFillColor(19);
   gaus2->SetFillStyle(0);
   gaus2->SetLineWidth(2);
   gaus2->SetChisquare(53.5655);
   gaus2->SetNDF(41);
   gaus2->GetXaxis()->SetLabelFont(102);
   gaus2->GetXaxis()->SetLabelOffset(0.001);
   gaus2->GetXaxis()->SetLabelSize(0.04);
   gaus2->GetXaxis()->SetTitleSize(0.06);
   gaus2->GetXaxis()->SetTitleOffset(0.9);
   gaus2->GetXaxis()->SetTitleFont(42);
   gaus2->GetYaxis()->SetLabelFont(102);
   gaus2->GetYaxis()->SetLabelOffset(0.01);
   gaus2->GetYaxis()->SetLabelSize(0.04);
   gaus2->GetYaxis()->SetTitleSize(0.06);
   gaus2->GetYaxis()->SetTitleOffset(1.2);
   gaus2->GetYaxis()->SetTitleFont(42);
   gaus2->SetParameter(0,0.07070263);
   gaus2->SetParError(0,0.002107024);
   gaus2->SetParLimits(0,0,0);
   gaus2->SetParameter(1,0.002394138);
   gaus2->SetParError(1,0.001045828);
   gaus2->SetParLimits(1,0,0);
   gaus2->SetParameter(2,0.04381372);
   gaus2->SetParError(2,0.0007856418);
   gaus2->SetParLimits(2,0,0.4665341);
   gaus2->SetParent(hcal__2);
   hcal__2->GetListOfFunctions()->Add(gaus2);

   ci = TColor::GetColor("#ff0000");
   hcal__2->SetLineColor(ci);
   hcal__2->SetLineWidth(2);
   hcal__2->GetXaxis()->SetTitle("E_{reco}/E_{#nu} - 1");
   hcal__2->GetXaxis()->SetLabelFont(102);
   hcal__2->GetXaxis()->SetLabelOffset(0.001);
   hcal__2->GetXaxis()->SetLabelSize(0.04);
   hcal__2->GetXaxis()->SetTitleSize(0.06);
   hcal__2->GetXaxis()->SetTitleOffset(0.9);
   hcal__2->GetXaxis()->SetTitleFont(42);
   hcal__2->GetYaxis()->SetTitle("Normalized distribution");
   hcal__2->GetYaxis()->SetLabelFont(102);
   hcal__2->GetYaxis()->SetLabelOffset(0.01);
   hcal__2->GetYaxis()->SetLabelSize(0.04);
   hcal__2->GetYaxis()->SetTitleSize(0.06);
   hcal__2->GetYaxis()->SetTitleOffset(1.2);
   hcal__2->GetYaxis()->SetTitleFont(42);
   hcal__2->GetZaxis()->SetLabelFont(102);
   hcal__2->GetZaxis()->SetLabelSize(0.04);
   hcal__2->GetZaxis()->SetTitleSize(0.06);
   hcal__2->GetZaxis()->SetTitleOffset(1);
   hcal__2->GetZaxis()->SetTitleFont(42);
   hcal__2->Draw("samehist");
   
   TLegend *leg = new TLegend(0.3,0.7,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hlep","RMS_{lep} = 4.8% ; #sigma_{lep} = 4.6% ; #mu_{lep} = 0.00","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("hcal","RMS_{cal} = 4.6% ; #sigma_{lep} = 4.4% ; #mu_{lep} = 0.00","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   c1_n4->Modified();
   c1_n4->cd();
   c1_n4->SetSelected(c1_n4);
}


==> images/neutronE_portion.C <==
void energy_fraction_neutron_graph_process_nubar()
{
//=========Macro generated from canvas: c1/c1
//=========  (Thu Mar 17 15:50:48 2022) by ROOT version 6.20/02
gROOT->SetStyle("Plain");
	  gStyle->SetTitleBorderSize(0);
	  gStyle->SetOptStat("");
	  gStyle->SetLabelFont(102,"");
	  gStyle->SetLabelSize(0.06,"");
	  gStyle->SetLabelFont(102,"xyz");
	  gStyle->SetLabelSize(0.04,"xyz");
	  gStyle->SetLabelOffset(0.001,"x");
	  gStyle->SetLabelOffset(0.01,"y");
	  gStyle->SetTitleFont(42,"xyz");
	  gStyle->SetTitleFontSize(0.06);
	  gStyle->SetTitleFont(42);
	  gStyle->SetTitleSize(0.06,"xyz");
	  gStyle->SetTitleOffset(0.9,"x");
	  gStyle->SetTitleOffset(1.2,"y");
	  gStyle->SetStripDecimals(kFALSE);
	  gStyle->SetPadLeftMargin(0.15);
	  gStyle->SetPadBottomMargin(0.15);
	  gStyle->SetStatW(0.35);
	  gStyle->SetStatH(0.25);
	  gStyle->SetPadTickX(kTRUE);
	  gStyle->SetPadTickY(kTRUE);
	  gStyle->SetPalette(1);
	  gStyle->SetNumberContours(99);
	  gStyle->SetHistLineWidth(2);
	  gStyle->SetFrameLineWidth(2);
	  gStyle->SetFuncWidth(2);
	  gStyle->SetStatFont(42);
	  gStyle->SetOptFit(0);
	  gStyle->SetOptStat(0);
	  gStyle->SetOptStat(000000);

   TCanvas *c1 = new TCanvas("c1", "c1",10,64,700,500);
   gStyle->SetOptStat(0);
   c1->Range(-2.749225,-0.09864865,18.39866,0.4554054);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(1);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.13);
   c1->SetRightMargin(0.16);
   c1->SetBottomMargin(0.16);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1001[15] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5};
   Double_t Graph0_fy1001[15] = {
   0.1037406,
   0.09138545,
   0.07414044,
   0.06105685,
   0.05131942,
   0.0433334,
   0.0379396,
   0.03394421,
   0.03072544,
   0.02808089,
   0.02596091,
   0.02360947,
   0.02257607,
   0.02045404,
   0.01925063};
   Double_t Graph0_fex1001[15] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t Graph0_fey1001[15] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraphErrors *gre = new TGraphErrors(15,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","",100,0,16.5);
   Graph_Graph01001->SetMinimum(-0.01);
   Graph_Graph01001->SetMaximum(0.4);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);
   Graph_Graph01001->SetLineWidth(3);
   Graph_Graph01001->SetMarkerStyle(20);
   Graph_Graph01001->GetXaxis()->SetTitle("E_{#bar{#nu}} [GeV]");
   Graph_Graph01001->GetXaxis()->SetRange(1,91);
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(0.9);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetTitle("E_{n}/E_{#bar{#nu}}");
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(0.75);
   Graph_Graph01001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph01001);
   
   gre->Draw("ap");
   
   Double_t Graph1_fx1[15] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5};
   Double_t Graph1_fy1[15] = {
   0.249775,
   0.2237327,
   0.181164,
   0.1486264,
   0.1242899,
   0.1054292,
   0.09145471,
   0.0803869,
   0.07327132,
   0.06981014,
   0.06186892,
   0.05666593,
   0.05460935,
   0.04670546,
   0.04557244};
   TGraph *graph = new TGraph(15,Graph1_fx1,Graph1_fy1);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","Graph",100,0,15.9);
   Graph_Graph11->SetMinimum(0.02515218);
   Graph_Graph11->SetMaximum(0.2701952);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);
   Graph_Graph11->SetLineWidth(3);
   Graph_Graph11->SetMarkerStyle(20);
   Graph_Graph11->GetXaxis()->SetLabelFont(132);
   Graph_Graph11->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph11->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph11->GetXaxis()->SetTitleOffset(0.9);
   Graph_Graph11->GetXaxis()->SetTitleFont(132);
   Graph_Graph11->GetYaxis()->SetLabelFont(132);
   Graph_Graph11->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph11->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph11->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph11->GetYaxis()->SetTitleFont(132);
   Graph_Graph11->GetZaxis()->SetLabelFont(132);
   Graph_Graph11->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph11->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph11->GetZaxis()->SetTitleOffset(0.75);
   Graph_Graph11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph11);
   
   graph->Draw("l");
   
   Double_t Graph2_fx1002[15] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5};
   Double_t Graph2_fy1002[15] = {
   0.1834641,
   0.1375999,
   0.1046719,
   0.08361272,
   0.06873988,
   0.05857489,
   0.05069558,
   0.04495168,
   0.04020241,
   0.03616741,
   0.03374804,
   0.0306801,
   0.02871317,
   0.02652365,
   0.02468307};
   Double_t Graph2_fex1002[15] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t Graph2_fey1002[15] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(15,Graph2_fx1002,Graph2_fy1002,Graph2_fex1002,Graph2_fey1002);
   gre->SetName("Graph2");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph21002 = new TH1F("Graph_Graph21002","",100,0,16.5);
   Graph_Graph21002->SetMinimum(-0.01);
   Graph_Graph21002->SetMaximum(0.4);
   Graph_Graph21002->SetDirectory(0);
   Graph_Graph21002->SetStats(0);
   Graph_Graph21002->SetLineWidth(3);
   Graph_Graph21002->SetMarkerStyle(20);
   Graph_Graph21002->GetXaxis()->SetTitle("E_{#bar{#nu}} [GeV]");
   Graph_Graph21002->GetXaxis()->SetRange(1,91);
   Graph_Graph21002->GetXaxis()->SetLabelFont(132);
   Graph_Graph21002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph21002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph21002->GetXaxis()->SetTitleOffset(0.9);
   Graph_Graph21002->GetXaxis()->SetTitleFont(132);
   Graph_Graph21002->GetYaxis()->SetTitle("E_{n}/E_{#bar{#nu}}");
   Graph_Graph21002->GetYaxis()->SetLabelFont(132);
   Graph_Graph21002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph21002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph21002->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph21002->GetYaxis()->SetTitleFont(132);
   Graph_Graph21002->GetZaxis()->SetLabelFont(132);
   Graph_Graph21002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph21002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph21002->GetZaxis()->SetTitleOffset(0.75);
   Graph_Graph21002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph21002);
   
   gre->Draw("p");
   
   Double_t Graph3_fx2[15] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5};
   Double_t Graph3_fy2[15] = {
   0.411701,
   0.318068,
   0.2460022,
   0.1975226,
   0.16224,
   0.139695,
   0.1203437,
   0.1052055,
   0.09548453,
   0.08518341,
   0.07842015,
   0.0720686,
   0.06805045,
   0.06366173,
   0.05778754};
   graph = new TGraph(15,Graph3_fx2,Graph3_fy2);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph32 = new TH1F("Graph_Graph32","Graph",100,0,15.9);
   Graph_Graph32->SetMinimum(0.02239619);
   Graph_Graph32->SetMaximum(0.4470923);
   Graph_Graph32->SetDirectory(0);
   Graph_Graph32->SetStats(0);
   Graph_Graph32->SetLineWidth(3);
   Graph_Graph32->SetMarkerStyle(20);
   Graph_Graph32->GetXaxis()->SetLabelFont(132);
   Graph_Graph32->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph32->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph32->GetXaxis()->SetTitleOffset(0.9);
   Graph_Graph32->GetXaxis()->SetTitleFont(132);
   Graph_Graph32->GetYaxis()->SetLabelFont(132);
   Graph_Graph32->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph32->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph32->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph32->GetYaxis()->SetTitleFont(132);
   Graph_Graph32->GetZaxis()->SetLabelFont(132);
   Graph_Graph32->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph32->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph32->GetZaxis()->SetTitleOffset(0.75);
   Graph_Graph32->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph32);
   
   graph->Draw("l");
   
   Double_t Graph6_fx1004[15] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5};
   Double_t Graph6_fy1004[15] = {
   0.1166937,
   0.1067099,
   0.0941671,
   0.0827311,
   0.07406166,
   0.06655963,
   0.06189642,
   0.05941634,
   0.05484668,
   0.05237683,
   0.05019916,
   0.04847307,
   0.04680318,
   0.04493979,
   0.04369702};
   Double_t Graph6_fex1004[15] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t Graph6_fey1004[15] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(15,Graph6_fx1004,Graph6_fy1004,Graph6_fex1004,Graph6_fey1004);
   gre->SetName("Graph6");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph61004 = new TH1F("Graph_Graph61004","",100,0,16.5);
   Graph_Graph61004->SetMinimum(-0.01);
   Graph_Graph61004->SetMaximum(0.4);
   Graph_Graph61004->SetDirectory(0);
   Graph_Graph61004->SetStats(0);
   Graph_Graph61004->SetLineWidth(3);
   Graph_Graph61004->SetMarkerStyle(20);
   Graph_Graph61004->GetXaxis()->SetTitle("E_{#bar{#nu}} [GeV]");
   Graph_Graph61004->GetXaxis()->SetRange(1,91);
   Graph_Graph61004->GetXaxis()->SetLabelFont(132);
   Graph_Graph61004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph61004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph61004->GetXaxis()->SetTitleOffset(0.9);
   Graph_Graph61004->GetXaxis()->SetTitleFont(132);
   Graph_Graph61004->GetYaxis()->SetTitle("E_{n}/E_{#bar{#nu}}");
   Graph_Graph61004->GetYaxis()->SetLabelFont(132);
   Graph_Graph61004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph61004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph61004->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph61004->GetYaxis()->SetTitleFont(132);
   Graph_Graph61004->GetZaxis()->SetLabelFont(132);
   Graph_Graph61004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph61004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph61004->GetZaxis()->SetTitleOffset(0.75);
   Graph_Graph61004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph61004);
   
   gre->Draw("p");
   
   Double_t Graph7_fx4[15] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5};
   Double_t Graph7_fy4[15] = {
   0.3109808,
   0.2898848,
   0.2583164,
   0.2295896,
   0.2072178,
   0.1866564,
   0.1735489,
   0.1665642,
   0.155254,
   0.1481084,
   0.1413503,
   0.1368874,
   0.1309249,
   0.1273298,
   0.1225064};
   graph = new TGraph(15,Graph7_fx4,Graph7_fy4);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph74 = new TH1F("Graph_Graph74","Graph",100,0,15.9);
   Graph_Graph74->SetMinimum(0.1036589);
   Graph_Graph74->SetMaximum(0.3298282);
   Graph_Graph74->SetDirectory(0);
   Graph_Graph74->SetStats(0);
   Graph_Graph74->SetLineWidth(3);
   Graph_Graph74->SetMarkerStyle(20);
   Graph_Graph74->GetXaxis()->SetLabelFont(132);
   Graph_Graph74->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph74->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph74->GetXaxis()->SetTitleOffset(0.9);
   Graph_Graph74->GetXaxis()->SetTitleFont(132);
   Graph_Graph74->GetYaxis()->SetLabelFont(132);
   Graph_Graph74->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph74->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph74->GetYaxis()->SetTitleOffset(0.9);
   Graph_Graph74->GetYaxis()->SetTitleFont(132);
   Graph_Graph74->GetZaxis()->SetLabelFont(132);
   Graph_Graph74->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph74->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph74->GetZaxis()->SetTitleOffset(0.75);
   Graph_Graph74->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph74);
   
   graph->Draw("l");
   
   TLegend *leg = new TLegend(0.64,0.7,0.84,0.9,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","QES mean","lpf");
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("Graph2","RES mean","lpf");
   entry->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);

   entry=leg->AddEntry("Graph6","DIS mean","lpf");
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("","90% upper limits","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->SaveAs("energy_fraction_neutron_graph_process_nubar.pdf");
}

